Software Engineering for LLM-Based Agents: A Lifecycle-Oriented Survey

Large language model (LLM)-based Agents perform tasks through tool use and interaction with external environments. Public engineering guidance commonly begins with a target task, selects a suitable workflow or autonomous Agent design, and refines prompts, tools, and execution strategies using task outcomes, latency, and cost. When delivered as software systems, Agents must also satisfy stakeholder requirements, action boundaries, quality checks, and maintenance needs. Model-directed execution can vary across runs, failures can span model decisions and tools, and changes to prompts, models, or interfaces can affect previously accepted behavior. This survey examines how LLM-based Agents are engineered across five software lifecycle stages: Requirements Engineering, Architecture and Design, Implementation and Integration, Testing and Assurance, and Maintenance and Evolution. Based on a main collection of 355 papers, we compare the engineering problems addressed, explain how methods and practices work, and examine their reported evaluations and limitations within each stage. We synthesize how existing research supports Agent development activities and identify open problems and research directions. The result is a lifecycle-oriented reference for understanding, selecting, and further developing methods for engineering Agent software.

==> anc/search/README.md <==
# Search Reference Sets and Known-Paper Coverage

This source supplement supports Appendix A.1. It exports saved records without
running new searches, changing eligibility decisions, or updating the 355-paper
main analysis. Snapshot dates identify the source records used here; they do not
establish the date on which each paper was first read or each term was introduced.

## Files

| File | Contents |
| --- | --- |
| `reference_sets.csv` | Complete titles and available identifiers for five historical sets: early reading (10), lifecycle calibration (27), provisional query checking (45), primary citation inputs (271), and secondary citation inputs (34). The 387 rows are set memberships, not 387 unique studies. |
| `query_check_45.csv` | Per-paper matches in the August 25, 2026 three-source v2 run, including query families and retrieval positions: arXiv 26/45, DBLP 6/45, Semantic Scholar 24/45, union 29/45. Seed eligibility retains its original provisional status. |
| `baseline_check_271.csv` | Per-paper matches in the August 28 four-source v2 run: 157/271 keyword matches and 114 explicit carry-forward records. The underlying historical working pool later supplied the primary citation-expansion inputs. |
| `queries_*.json` | Query definitions copied from saved source-run outputs for arXiv, DBLP, Semantic Scholar, and OpenAlex. These are database-specific expressions, not one uniform executable query. |
| `manifest.json` | Input paths, SHA-256 hashes, recomputed counts, and output hashes. Input paths are relative to the companion data repository. |
| `build_snapshot.py` | Offline exporter with assertions for set identities, denominators, source unions, and carry-forward totals. |

CSV files use UTF-8 with a BOM for spreadsheet compatibility. Historical IDs and
scope labels belong to their source snapshots. They are not current eligibility
decisions or identifiers for the final corpus.

## Interpretation

- The early reading list supports broad Agent-method vocabulary exploration.
  The 27-paper calibration set includes relevant, secondary, and off-scope cases.
- The 45-paper set was drawn from model-assisted full-text pilot and contrast
  readings. Its records do not establish a human-confirmed positive test set.
- Coverage means matching the saved keyword-search output. Manual carry-forward
  is reported separately and never counted as an automatic match.
- A missing match has no assigned causal explanation unless an existing source
  provides one. `NOT_DIAGNOSED_IN_SAVED_RUN` does not mean the database lacks the
  paper or the paper is outside the survey scope.
- Search-development and previously retrieved sets support regression checks.
  These results do not estimate recall over all relevant literature.
- The 271/34 citation inputs are later working pools, not 305 initial manually
  identified papers. Citation-expansion yields and stopping conditions are
  reported separately in the manuscript.

## Reproduce

Using a local companion repository with the source files listed in the manifest:

```sh
python3 anc/search/build_snapshot.py \
  --repository /path/to/companion-repository \
  --output /tmp/search-supplement-check
```

No model credentials or network connection are needed. The source data and labels
are read only. This is a reproducible export of selected saved evidence, not a
self-contained replay of the full search and screening pipeline.

The companion repository retains complete pagination/search logs, raw retrieval
records, version-family reconciliation, citation edges, screening decisions, and
older query pilots. Relevant records include:

- `docs/seed_recall_diagnosis_20260728.md`
- `docs/retrieval_ranking_v1_1_20260728.md`
- `docs/lifecycle_lexical_expansion_v1_1_20260818.md`
- `docs/formal_search_v2_candidate_20260825.md`
- `docs/formal_search_v2_four_source_update_20260828.md`
- `docs/seed_sets_and_closure_status_v1_20260901.md`
- `docs/citation_increment_audit_20260915.md`

These documents describe different snapshots. Their historical plans and interim
counts do not replace the manuscript's current scope, stopping decision, or corpus.


==> anc/search/baseline_check_271.csv <==
candidate_id,title,snapshot_date,query_version,matched,sources,query_family,retrieval_position,carried_forward,unmatched_reason
P0001,astra-langchain4j: Experiences Combining LLMs and Agent Programming,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:60; semantic_scholar_bulk:IMPL_lifecycle_v2:1075; openalex:IMPL_lifecycle_v2:1682; openalex:IMPL_lifecycle_v2:1683,no,
P0002,Zombie Agents: Persistent Control of Self-Evolving LLM Agents via Self-Reinforcing Injections,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0003,Who Tests the Testers? Systematic Enumeration and Coverage Audit of LLM Agent Tool Call Safety,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:76; semantic_scholar_bulk:TEST_lifecycle_v2:443; openalex:TEST_lifecycle_v2:619; openalex:TEST_lifecycle_v2:652,no,
P0004,"Where Does Agent Reliability Come From? A Cross-Benchmark Decomposition of Verification Loops, Specialist Models, and Scaffolding in a Production Enterprise Agent",2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0005,When the Agent Is the Adversary: Architectural Requirements for Agentic AI Containment After the April 2026 Frontier Model Escape,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0006,When Convenience Becomes Risk: A Semantic View of Under-Specification in Host-Acting Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0007,What Twelve LLM Agent Benchmark Papers Disclose About Themselves: A Pilot Audit and an Open Scoring Schema,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2; SECONDARY_related_v2,arxiv:TEST_lifecycle_v2:1; semantic_scholar_bulk:TEST_lifecycle_v2:618; openalex:TEST_lifecycle_v2:23; openalex:TEST_lifecycle_v2:351; openalex:SECONDARY_related_v2:745,no,
P0009,Understanding the Architecture of Coding Agents: An Exploratory Study Using a Research Prototype,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0010,Understanding Multi-Agent LLM Frameworks: A Unified Benchmark and Experimental Analysis,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2; SECONDARY_related_v2,arxiv:TEST_lifecycle_v2:124; arxiv:SECONDARY_related_v2:888; semantic_scholar_bulk:SECONDARY_related_v2:670; openalex:SECONDARY_related_v2:4503; openalex:SECONDARY_related_v2:4507,no,
P0013,TraceView: Interactive Visualization of Agentic Program Repair Trajectories,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; openalex,IMPL_lifecycle_v2; MAINT_lifecycle_v2,arxiv:IMPL_lifecycle_v2:1492; arxiv:MAINT_lifecycle_v2:307; openalex:IMPL_lifecycle_v2:3297; openalex:IMPL_lifecycle_v2:3322; openalex:MAINT_lifecycle_v2:721; openalex:MAINT_lifecycle_v2:722,no,
P0017,Towards a Science of AI Agent Reliability,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:187; semantic_scholar_bulk:TEST_lifecycle_v2:722; openalex:TEST_lifecycle_v2:56; openalex:TEST_lifecycle_v2:684,no,
P0020,Toward a Modular Architecture for Embedded AI Agent Systems at the Edge,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:127; semantic_scholar_bulk:ARCH_lifecycle_v2:449; openalex:ARCH_lifecycle_v2:869; openalex:ARCH_lifecycle_v2:871,no,
P0021,Toward User-Conditioned Evaluation of Personal LLM Agents under Temporal Interventions,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:100; semantic_scholar_bulk:TEST_lifecycle_v2:206; openalex:TEST_lifecycle_v2:541; openalex:TEST_lifecycle_v2:542,no,
P0022,Toward User Comprehension Supports for LLM Agent Skill Specifications,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0027,The Meta-Agent Challenge: Are Current Agents Capable of Autonomous Agent Development?,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,semantic_scholar,IMPL_lifecycle_v2,semantic_scholar_bulk:IMPL_lifecycle_v2:653,no,
P0028,The Master-Embedded Device: Transferring Tacit Knowledge Density into AI Agent Architecture,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,openalex,ARCH_lifecycle_v2,openalex:ARCH_lifecycle_v2:128; openalex:ARCH_lifecycle_v2:1421,no,
P0029,The Inverse-Wisdom Law: Architectural Tribalism and the Consensus Paradox in Agentic Swarms,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,semantic_scholar,ARCH_lifecycle_v2,semantic_scholar_bulk:ARCH_lifecycle_v2:695,no,
P0030,The Devil Is in the Interface: Evaluating How Tool Architecture Shapes Coding Agent Behavior,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0031,The Cold-Start Safety Gap in LLM Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:69; semantic_scholar_bulk:TEST_lifecycle_v2:654; openalex:TEST_lifecycle_v2:311; openalex:TEST_lifecycle_v2:312,no,
P0033,The Agent Operating System (AOS): A Reference Operating Architecture for Distributed Agentic Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2; MAINT_lifecycle_v2; NAMED_operations_v2,arxiv:IMPL_lifecycle_v2:1337; arxiv:MAINT_lifecycle_v2:162; arxiv:NAMED_operations_v2:11; semantic_scholar_bulk:IMPL_lifecycle_v2:210; openalex:IMPL_lifecycle_v2:5283; openalex:IMPL_lifecycle_v2:5289,no,
P0034,Test-Driven AI Agent Definition (TDAD): Compiling Tool-Using Agents from Behavioral Specifications,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0037,Tangent: An Empirical Study of Testing Practices for LLM-Based Agent Applications,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,SECONDARY_related_v2; TEST_lifecycle_v2,arxiv:SECONDARY_related_v2:25; semantic_scholar_bulk:TEST_lifecycle_v2:381; semantic_scholar_bulk:SECONDARY_related_v2:993; openalex:TEST_lifecycle_v2:317; openalex:SECONDARY_related_v2:793,no,
P0039,Synergy: A Next-Generation General-Purpose Agent for Open Agentic Web,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:571; semantic_scholar_bulk:ARCH_lifecycle_v2:9; openalex:ARCH_lifecycle_v2:4242; openalex:ARCH_lifecycle_v2:4253,no,
P0042,Specifying the Delegated-Autonomy Boundary: Requirements Engineering for Agentic AI,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,REQ_lifecycle_v2,arxiv:REQ_lifecycle_v2:19; semantic_scholar_bulk:REQ_lifecycle_v2:63; openalex:REQ_lifecycle_v2:107; openalex:REQ_lifecycle_v2:108,no,
P0045,SpecOps: A Fully Automated AI Agent Testing Framework in Real-World GUI Environments,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:5; semantic_scholar_bulk:TEST_lifecycle_v2:102; openalex:TEST_lifecycle_v2:237; openalex:TEST_lifecycle_v2:238,no,
P0046,Sola-Visibility-ISPM: Benchmarking Agentic AI for Identity Security Posture Management Visibility,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0049,Semantic Uncertainty-Guided Orchestration in Hierarchical Multi-Agent Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2; IMPL_lifecycle_v2,arxiv:ARCH_lifecycle_v2:199; arxiv:IMPL_lifecycle_v2:868; semantic_scholar_bulk:ARCH_lifecycle_v2:168; semantic_scholar_bulk:IMPL_lifecycle_v2:354; openalex:ARCH_lifecycle_v2:2127; openalex:IMPL_lifecycle_v2:5765,no,
P0051,"Securing the Agent: Vendor-Neutral, Multitenant Enterprise Retrieval and Tool Use",2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:3014; semantic_scholar_bulk:IMPL_lifecycle_v2:2772; openalex:IMPL_lifecycle_v2:9672,no,
P0052,SastBench: A Benchmark for Testing Agentic SAST Triage,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:551; openalex:TEST_lifecycle_v2:842; openalex:TEST_lifecycle_v2:859,no,
P0053,"Safety, or Just Capability? A Validity Audit of Agent-Safety Benchmarks",2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0054,Safety Testing LLM Agents at Scale: From Risk Discovery to Evidence-Grounded Verification,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; dblp; semantic_scholar; openalex,IMPL_lifecycle_v2; MAINT_lifecycle_v2; SECONDARY_related_v2; TEST_testing_v2,arxiv:IMPL_lifecycle_v2:591; arxiv:MAINT_lifecycle_v2:129; arxiv:SECONDARY_related_v2:224; dblp:TEST_testing_v2:2; semantic_scholar_bulk:IMPL_lifecycle_v2:893; semantic_scholar_bulk:MAINT_lifecycle_v2:140; semantic_scholar_bulk:SECONDARY_related_v2:600; openalex:IMPL_lifecycle_v2:2282; openalex:IMPL_lifecycle_v2:2283; openalex:MAINT_lifecycle_v2:262; openalex:MAINT_lifecycle_v2:264; openalex:SECONDARY_related_v2:1218; openalex:SECONDARY_related_v2:1234,no,
P0055,SafeAgent: A Runtime Protection Architecture for Agentic Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:263; semantic_scholar_bulk:TEST_lifecycle_v2:127; openalex:TEST_lifecycle_v2:1378; openalex:TEST_lifecycle_v2:1381,no,
P0056,"STEM Agent: A Self-Adapting, Tool-Enabled, Extensible Architecture for Multi-Protocol AI Agent Systems",2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:2176; semantic_scholar_bulk:IMPL_lifecycle_v2:680; openalex:IMPL_lifecycle_v2:7660; openalex:IMPL_lifecycle_v2:7662,no,
P0057,STAR: A Stage-attributed Triage and Repair framework for RCA Agents in Microservices,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0060,"SBOMs into Agentic AIBOMs: Schema Extensions, Agentic Orchestration, and Reproducibility Evaluation",2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,semantic_scholar; openalex,ARCH_lifecycle_v2; IMPL_lifecycle_v2,semantic_scholar_bulk:ARCH_lifecycle_v2:1023; semantic_scholar_bulk:IMPL_lifecycle_v2:2191; openalex:ARCH_lifecycle_v2:3479; openalex:IMPL_lifecycle_v2:891,no,
P0063,Runtime-Structured Task Decomposition for Agentic Coding Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0065,Robust Agent Compensation (RAC): Teaching AI Agents to Compensate,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:271; semantic_scholar_bulk:IMPL_lifecycle_v2:1892; openalex:IMPL_lifecycle_v2:2290; openalex:IMPL_lifecycle_v2:2316,no,
P0066,Reward Modeling for Multi-Agent Orchestration,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:320; semantic_scholar_bulk:IMPL_lifecycle_v2:975; openalex:IMPL_lifecycle_v2:1877; openalex:IMPL_lifecycle_v2:1897,no,
P0067,Rethinking AI Hardware: A Three-Layer Cognitive Architecture for Autonomous Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0068,Replayable Financial Agents: A Determinism-Faithfulness Assurance Harness for Tool-Using LLM Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,semantic_scholar; openalex,MAINT_lifecycle_v2,semantic_scholar_bulk:MAINT_lifecycle_v2:193; openalex:MAINT_lifecycle_v2:182; openalex:MAINT_lifecycle_v2:183,no,
P0071,Real-Time Trust Verification for Safe Agentic Actions using TrustBench,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0072,Real-Time Detection and Repair of LLM Agent Failures,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0073,REGAL: A Registry-Driven Architecture for Deterministic Grounding of Agentic AI in Enterprise Telemetry,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0081,Power Systems Agent Benchmark: Executable Evaluation of AI Agents in Electric Power Engineering,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:10; semantic_scholar_bulk:TEST_lifecycle_v2:510; openalex:TEST_lifecycle_v2:313; openalex:TEST_lifecycle_v2:314; openalex:TEST_lifecycle_v2:1091; openalex:TEST_lifecycle_v2:1097,no,
P0082,Position: agentic AI orchestration should be Bayes-consistent,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:29; semantic_scholar_bulk:ARCH_lifecycle_v2:904; openalex:ARCH_lifecycle_v2:853; openalex:ARCH_lifecycle_v2:861,no,
P0084,Persona-Based Requirements Engineering for Explainable Multi-Agent Educational Systems: A Scenario Simulator for Clinical Reasoning Training,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,REQ_lifecycle_v2; TEST_lifecycle_v2,arxiv:REQ_lifecycle_v2:88; arxiv:TEST_lifecycle_v2:926; semantic_scholar_bulk:REQ_lifecycle_v2:4; semantic_scholar_bulk:TEST_lifecycle_v2:46; openalex:REQ_lifecycle_v2:252; openalex:REQ_lifecycle_v2:253; openalex:TEST_lifecycle_v2:2739; openalex:TEST_lifecycle_v2:2740,no,
P0086,Pact: A Choreographic Language for Agentic Ecosystems,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0087,POLARIS: Typed Planning and Governed Execution for Agentic AI in Back-Office Automation,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0088,Orchestral AI: A Framework for Agent Orchestration,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:674; semantic_scholar_bulk:IMPL_lifecycle_v2:103; openalex:IMPL_lifecycle_v2:1802; openalex:IMPL_lifecycle_v2:1824,no,
P0089,Orchestra-o1: Omnimodal Agent Orchestration,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:38; semantic_scholar_bulk:IMPL_lifecycle_v2:101; openalex:IMPL_lifecycle_v2:1784; openalex:IMPL_lifecycle_v2:1788,no,
P0094,No Attack Required: Semantic Fuzzing for Specification Violations in Agent Skills,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0099,Multi-Agent Memory from a Computer Architecture Perspective: Visions and Challenges Ahead,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0100,Monitoring Agentic Systems Before They're Reliable,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,SECONDARY_related_v2,arxiv:SECONDARY_related_v2:193; semantic_scholar_bulk:SECONDARY_related_v2:2073; openalex:SECONDARY_related_v2:1502; openalex:SECONDARY_related_v2:1505,no,
P0101,"Model Validation of Agentic AI Systems: A POMDP-Based Framework for Belief-State, Forecast, and Policy Validation",2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0103,MegaFlow: Large-Scale Distributed Orchestration System for the Agentic Era,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0104,Measurement Without Validity: The Compounding Reliability Problem in Agentic AI Evaluation,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:724; semantic_scholar_bulk:TEST_lifecycle_v2:282; openalex:TEST_lifecycle_v2:1949; openalex:TEST_lifecycle_v2:1956,no,
P0105,"Making Sense of AI Agents Hype: Adoption, Architectures, and Takeaways from Practitioners",2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,SECONDARY_related_v2,arxiv:SECONDARY_related_v2:725; semantic_scholar_bulk:SECONDARY_related_v2:116; openalex:SECONDARY_related_v2:2670; openalex:SECONDARY_related_v2:3304; openalex:SECONDARY_related_v2:3309,no,
P0106,MEMOREPAIR: Barrier-First Cascade Repair in Agentic Memory,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0107,"MAESTRO: Multi-Agent Evaluation Suite for Testing, Reliability, and Observability",2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2; TEST_lifecycle_v2,arxiv:IMPL_lifecycle_v2:2223; arxiv:TEST_lifecycle_v2:671; semantic_scholar_bulk:IMPL_lifecycle_v2:861; semantic_scholar_bulk:TEST_lifecycle_v2:241; openalex:IMPL_lifecycle_v2:6523; openalex:IMPL_lifecycle_v2:6539; openalex:TEST_lifecycle_v2:1063; openalex:TEST_lifecycle_v2:1064,no,
P0109,Leveraging the Learning Curve: Reusing Existing Architectural Patterns to Design and Implement MAS,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0110,Learning to Orchestrate Agents under Uncertainty,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0112,LLM-as-Code: Agentic Programming for Agent Harness,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2; NAMED_harness_v2,arxiv:IMPL_lifecycle_v2:6; arxiv:NAMED_harness_v2:6; semantic_scholar_bulk:IMPL_lifecycle_v2:628; semantic_scholar_bulk:NAMED_harness_v2:94; openalex:IMPL_lifecycle_v2:1022; openalex:IMPL_lifecycle_v2:1024; openalex:NAMED_harness_v2:28; openalex:NAMED_harness_v2:29,no,
P0113,Judge Reliability Harness: Stress Testing the Reliability of LLM Judges,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0116,Inside the Scaffold: A Source-Code Taxonomy of Coding Agent Architectures,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:382; openalex:ARCH_lifecycle_v2:1078; openalex:ARCH_lifecycle_v2:1080,no,
P0117,Infrastructure for the Agentic Web: Gap Analysis and Architecture from the Agentverse Platform,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:737; semantic_scholar_bulk:ARCH_lifecycle_v2:588; openalex:ARCH_lifecycle_v2:4276; openalex:ARCH_lifecycle_v2:4277,no,
P0118,Industrializing Prediction-Powered Inference: The GLIDE Library for Reliable GenAI and Agentic Systems Evaluation,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:350; semantic_scholar_bulk:TEST_lifecycle_v2:398; openalex:TEST_lifecycle_v2:1997; openalex:TEST_lifecycle_v2:2012,no,
P0119,In-Context Prompting Obsoletes Agent Orchestration for Procedural Tasks,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:258; openalex:IMPL_lifecycle_v2:2195; openalex:IMPL_lifecycle_v2:2243,no,
P0120,IFCMemoryBench: Evaluating Long-Term Memory of LLM-Based Agents in BIM Information Retrieval,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0122,How Many Tasks Are Enough for Agent Benchmark Decisions? A Replay Analysis of Public LLM Agent Benchmarks,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:9; semantic_scholar_bulk:TEST_lifecycle_v2:561; openalex:TEST_lifecycle_v2:200; openalex:TEST_lifecycle_v2:201; openalex:TEST_lifecycle_v2:203,no,
P0124,Harnessing Agent Skills: Architectural Patterns and a Reference Architecture for Skill-Mediated LLM Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2; SECONDARY_related_v2,arxiv:ARCH_lifecycle_v2:17; semantic_scholar_bulk:ARCH_lifecycle_v2:69; openalex:ARCH_lifecycle_v2:406; openalex:ARCH_lifecycle_v2:411; openalex:ARCH_lifecycle_v2:416; openalex:SECONDARY_related_v2:1237,no,
P0125,HDP: A Lightweight Cryptographic Protocol for Human Delegation Provenance in Agentic AI Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv,SECONDARY_related_v2,arxiv:SECONDARY_related_v2:1076,no,
P0126,HANDBOOK.md: A Benchmark for Long-Context Agentic Instruction Following,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0127,Guardrails as Scapegoats: Auditing Unfaithful Safety Refusals in Tool-Augmented LLM Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0128,GraphBit: A Graph-based Agentic Framework for Non-Linear Agent Orchestration,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:885; openalex:IMPL_lifecycle_v2:1284; openalex:IMPL_lifecycle_v2:1292,no,
P0129,Governance by Design: A Parsonian Institutional Architecture for Internet-Wide Agent Societies,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,SECONDARY_related_v2,arxiv:SECONDARY_related_v2:834; semantic_scholar_bulk:SECONDARY_related_v2:747; openalex:SECONDARY_related_v2:3868; openalex:SECONDARY_related_v2:3884,no,
P0134,"From Goals to Aspects, Revisited: An NFR Pattern Language for Agentic AI Systems",2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:1314; semantic_scholar_bulk:IMPL_lifecycle_v2:2035; openalex:IMPL_lifecycle_v2:7335; openalex:IMPL_lifecycle_v2:7376,no,
P0135,From Failed Trajectories to Reliable LLM Agents: Diagnosing and Repairing Harness Flaws,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2; NAMED_harness_v2,arxiv:IMPL_lifecycle_v2:419; arxiv:NAMED_harness_v2:122; semantic_scholar_bulk:IMPL_lifecycle_v2:2495; semantic_scholar_bulk:NAMED_harness_v2:328; openalex:IMPL_lifecycle_v2:1977; openalex:IMPL_lifecycle_v2:1987; openalex:NAMED_harness_v2:385; openalex:NAMED_harness_v2:386,no,
P0137,From Automated to Autonomous: Hierarchical Agent-native Network Architecture (HANA),2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0138,Fisher-R1: Training LLM Agents for Reliable Hypothesis Testing,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0141,Experience as a Compass: Multi-agent RAG with Evolving Orchestration and Agent Prompts,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0146,Evaluating Fuzz Testing for Reinforcement Learning Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0150,Empowering Autonomous Debugging Agents with Efficient Dynamic Analysis,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:411; semantic_scholar_bulk:ARCH_lifecycle_v2:762; openalex:ARCH_lifecycle_v2:2176; openalex:ARCH_lifecycle_v2:2181,no,
P0151,Empirical Comparison of Agent Communication Protocols for Task Orchestration,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:538; semantic_scholar_bulk:IMPL_lifecycle_v2:1071; openalex:IMPL_lifecycle_v2:5149; openalex:IMPL_lifecycle_v2:5153,no,
P0152,EcoAgent-Bench: Evaluating Economic Decision-Making in Budget-Constrained LLM Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:104; semantic_scholar_bulk:TEST_lifecycle_v2:422; openalex:TEST_lifecycle_v2:561; openalex:TEST_lifecycle_v2:563,no,
P0158,"Do Cross-References Help LLM Agents Complete Documents? Search Cost, Robustness, and Unreachable Content on a Wiki-Style Corpus",2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0161,Distribution-Free Uncertainty Quantification for Continuous AI Agent Evaluation,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:262; semantic_scholar_bulk:TEST_lifecycle_v2:761; openalex:TEST_lifecycle_v2:1082; openalex:TEST_lifecycle_v2:1087,no,
P0162,Diagnosis-Driven Automatic Repair for Agentic Workflow via Symbolic Inference,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0163,Designing Intelligent Enterprise Agents: A Capability-Aligned Multi-Agent Architecture,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:188; semantic_scholar_bulk:ARCH_lifecycle_v2:1265; openalex:ARCH_lifecycle_v2:756; openalex:ARCH_lifecycle_v2:757,no,
P0164,Design and Implementation of Agentic Orchestrations and Orchestration of Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:73; semantic_scholar_bulk:IMPL_lifecycle_v2:2456; openalex:IMPL_lifecycle_v2:1488; openalex:IMPL_lifecycle_v2:1505,no,
P0165,Deployment Decision Reliability: A Generalizability-Theory Framework for Sizing Long-Horizon Agent Evaluations,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0166,Deontic Policies for Runtime Governance of Agentic AI Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0167,Democratizing Agent Deployment Safety: A Structural Monitoring Approach,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,MAINT_lifecycle_v2,arxiv:MAINT_lifecycle_v2:596; semantic_scholar_bulk:MAINT_lifecycle_v2:128; openalex:MAINT_lifecycle_v2:671; openalex:MAINT_lifecycle_v2:672,no,
P0168,DeepXiv-SDK: An Agentic Data Interface for Scientific Literature,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0169,Debug2Fix: Can Interactive Debugging Help Coding Agents Fix More Bugs?,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0170,DUCTILE: Agentic LLM Orchestration of Engineering Analysis in Product Development Practice,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:480; semantic_scholar_bulk:IMPL_lifecycle_v2:1243; openalex:IMPL_lifecycle_v2:4305; openalex:IMPL_lifecycle_v2:4327,no,
P0171,Context Kubernetes: Declarative Orchestration of Enterprise Knowledge for Agentic AI Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0175,ClawTrace: Cost-Aware Tracing for LLM Agent Skill Distillation,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0177,CapSeal: Capability-Sealed Secret Mediation for Secure Agent Execution,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0180,Caging the Agents: A Zero Trust Security Architecture for Autonomous AI in Healthcare,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0181,CPEMH: An Agentic Framework for Prompt-Driven Behavior Evaluation and Assurance in Foundation-Model Systems for Mental Health Screening,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:144; openalex:IMPL_lifecycle_v2:2832; openalex:IMPL_lifecycle_v2:2834; openalex:IMPL_lifecycle_v2:2836,no,
P0183,CI4A: Semantic Component Interfaces for Agents Empowering Web Automation,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0185,"CAGE-1: Control, Assurance, and Governance Evaluation for Enterprise Agentic AI",2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0188,Bridging Design and Implementation: A Study of Multi-Agent LLM Architectures for Automated Front-End Generation.,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,dblp; openalex,ARCH_design_v2; IMPL_lifecycle_v2,dblp:ARCH_design_v2:3; openalex:IMPL_lifecycle_v2:5205; openalex:IMPL_lifecycle_v2:5206,no,
P0192,Autonomous Incident Resolution at Hyperscale: An Agentic AI Architecture for Network Operations,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:1041; semantic_scholar_bulk:IMPL_lifecycle_v2:1263; openalex:IMPL_lifecycle_v2:6200,no,
P0196,Assurance-Scoped Reliability for Agentic Networks: Capturing the State That Matters,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0197,Are Performance-Optimization Benchmarks Reliably Measuring Coding Agents?,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0199,Architecture Matters for Multi-Agent Security,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:759; semantic_scholar_bulk:ARCH_lifecycle_v2:107; openalex:ARCH_lifecycle_v2:4186; openalex:ARCH_lifecycle_v2:4187,no,
P0200,Architectural Implications of Agentic AI Workflows,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0201,Architectural Design Decisions in AI Agent Harnesses,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2; NAMED_harness_v2,arxiv:IMPL_lifecycle_v2:304; arxiv:NAMED_harness_v2:193; semantic_scholar_bulk:IMPL_lifecycle_v2:2017; semantic_scholar_bulk:NAMED_harness_v2:266; openalex:IMPL_lifecycle_v2:1217; openalex:IMPL_lifecycle_v2:1223; openalex:NAMED_harness_v2:121; openalex:NAMED_harness_v2:122,no,
P0202,Architecting Agentic Communities using Design Patterns,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:3; semantic_scholar_bulk:ARCH_lifecycle_v2:561; openalex:ARCH_lifecycle_v2:721; openalex:ARCH_lifecycle_v2:722,no,
P0203,Architecting AgentOps Needs CHANGE,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2; MAINT_lifecycle_v2; NAMED_operations_v2,arxiv:ARCH_lifecycle_v2:617; arxiv:MAINT_lifecycle_v2:160; arxiv:NAMED_operations_v2:2; semantic_scholar_bulk:ARCH_lifecycle_v2:1136; semantic_scholar_bulk:MAINT_lifecycle_v2:350; semantic_scholar_bulk:NAMED_operations_v2:145; openalex:ARCH_lifecycle_v2:3927; openalex:ARCH_lifecycle_v2:3928; openalex:MAINT_lifecycle_v2:538; openalex:MAINT_lifecycle_v2:552; openalex:NAMED_operations_v2:10; openalex:NAMED_operations_v2:12,no,
P0209,"All Smoke, No Alarm: Oracle Signals in Agent-Authored Test Code",2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0212,Agents at Risk: How Users Unwittingly Undermine LLM Safety,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:66; semantic_scholar_bulk:IMPL_lifecycle_v2:2547; openalex:IMPL_lifecycle_v2:3724; openalex:IMPL_lifecycle_v2:3728,no,
P0218,Agentic Social Affordance Framework (ASAF): Agent Identity Design as a Collaboration Interface in Multi-Agent Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2; MAINT_lifecycle_v2,arxiv:ARCH_lifecycle_v2:762; arxiv:MAINT_lifecycle_v2:668; semantic_scholar_bulk:ARCH_lifecycle_v2:609; openalex:ARCH_lifecycle_v2:4053; openalex:ARCH_lifecycle_v2:4244; openalex:ARCH_lifecycle_v2:4247; openalex:ARCH_lifecycle_v2:4252; openalex:ARCH_lifecycle_v2:4282,no,
P0222,Agentic Design Patterns: A System-Theoretic Framework,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:73; semantic_scholar_bulk:ARCH_lifecycle_v2:918; openalex:ARCH_lifecycle_v2:928; openalex:ARCH_lifecycle_v2:930; openalex:ARCH_lifecycle_v2:938,no,
P0223,Agentic Configuration Management (ACM): A Reference Configuration Model for Governed Agentic Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,NAMED_operations_v2; IMPL_lifecycle_v2; MAINT_lifecycle_v2,arxiv:NAMED_operations_v2:32; semantic_scholar_bulk:IMPL_lifecycle_v2:413; semantic_scholar_bulk:MAINT_lifecycle_v2:65; semantic_scholar_bulk:NAMED_operations_v2:34; openalex:NAMED_operations_v2:209,no,
P0228,Agentic AI Translate: An Agentic Translator Prototype for Translation as Communication Design,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0229,AgentTrace: A Structured Logging Framework for Agent System Observability,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,MAINT_lifecycle_v2,arxiv:MAINT_lifecycle_v2:206; semantic_scholar_bulk:MAINT_lifecycle_v2:73; openalex:MAINT_lifecycle_v2:610; openalex:MAINT_lifecycle_v2:612,no,
P0230,AgentStepper: Interactive Debugging of Software Development Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:1293; semantic_scholar_bulk:IMPL_lifecycle_v2:832; openalex:IMPL_lifecycle_v2:5502; openalex:IMPL_lifecycle_v2:5520,no,
P0233,Agent Benchmarks Fail Public Sector Requirements,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2; SECONDARY_related_v2,arxiv:TEST_lifecycle_v2:368; arxiv:SECONDARY_related_v2:866; semantic_scholar_bulk:TEST_lifecycle_v2:83; semantic_scholar_bulk:SECONDARY_related_v2:178; openalex:TEST_lifecycle_v2:578; openalex:TEST_lifecycle_v2:583; openalex:SECONDARY_related_v2:3281; openalex:SECONDARY_related_v2:3289,no,
P0235,Aethon: A Reference-Based Replication Primitive for Constant-Time Instantiation of Stateful AI Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2; ARCH_lifecycle_v2,arxiv:IMPL_lifecycle_v2:125; semantic_scholar_bulk:IMPL_lifecycle_v2:2568; openalex:ARCH_lifecycle_v2:3015; openalex:ARCH_lifecycle_v2:3035; openalex:ARCH_lifecycle_v2:3036; openalex:IMPL_lifecycle_v2:3749; openalex:IMPL_lifecycle_v2:3756,no,
P0236,Adversarial Stress Testing of Role-Playing Language Agents using Multi-Agent Evaluation,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:522; openalex:TEST_lifecycle_v2:965; openalex:TEST_lifecycle_v2:967,no,
P0237,ActBench: Self-Evolving Benchmark of Behavioral Safety in Cowork Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2; NAMED_harness_v2,arxiv:IMPL_lifecycle_v2:1966; arxiv:NAMED_harness_v2:205; semantic_scholar_bulk:NAMED_harness_v2:121; openalex:IMPL_lifecycle_v2:6424; openalex:NAMED_harness_v2:598,no,
P0238,ATBench: A Diverse and Realistic Agent Trajectory Benchmark for Safety Evaluation and Diagnosis,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2; SECONDARY_related_v2,arxiv:TEST_lifecycle_v2:463; arxiv:SECONDARY_related_v2:594; semantic_scholar_bulk:TEST_lifecycle_v2:502; semantic_scholar_bulk:SECONDARY_related_v2:1322; openalex:TEST_lifecycle_v2:1621; openalex:TEST_lifecycle_v2:1630; openalex:SECONDARY_related_v2:3122; openalex:SECONDARY_related_v2:3128,no,
P0240,APWA: A Distributed Architecture for Parallelizable Agentic Workflows,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0241,AONA: A Comprehensive Architecture and Workflow Design for Global Agentic Collaboration,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0242,ANX: Protocol-First Design for AI Agent Interaction with a Supporting 3EX Decoupled Architecture,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0243,AIvilization v0: Toward Large-Scale Artificial Social Simulation with a Unified Agent Architecture and Adaptive Agent Profiles,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:15; semantic_scholar_bulk:ARCH_lifecycle_v2:167; openalex:ARCH_lifecycle_v2:1135; openalex:ARCH_lifecycle_v2:1146,no,
P0246,AEVAL: From Anecdotal to Deterministic Testing for Agentic Skill Workflows,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2; TEST_lifecycle_v2; MAINT_lifecycle_v2,arxiv:IMPL_lifecycle_v2:386; arxiv:TEST_lifecycle_v2:164; arxiv:MAINT_lifecycle_v2:117; semantic_scholar_bulk:IMPL_lifecycle_v2:2448; semantic_scholar_bulk:TEST_lifecycle_v2:707; semantic_scholar_bulk:MAINT_lifecycle_v2:356; openalex:IMPL_lifecycle_v2:6063; openalex:IMPL_lifecycle_v2:6086; openalex:TEST_lifecycle_v2:1642; openalex:TEST_lifecycle_v2:1649; openalex:MAINT_lifecycle_v2:737; openalex:MAINT_lifecycle_v2:738,no,
P0247,AEMA: Verifiable Evaluation Framework for Trustworthy and Controlled Agentic LLM Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0249,"A Trace-Based Assurance Framework for Agentic AI Orchestration: Contracts, Testing, and Governance",2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0252,A Reference Architecture for Agentic Hybrid Retrieval in Dataset Search,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:45; semantic_scholar_bulk:ARCH_lifecycle_v2:456; openalex:ARCH_lifecycle_v2:768; openalex:ARCH_lifecycle_v2:772,no,
P0253,A Physical Agentic Loop for Language-Guided Grasping with Execution-State Monitoring,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv,NAMED_operations_v2,arxiv:NAMED_operations_v2:536,no,
P0254,A Methodology for Selecting and Composing Runtime Architecture Patterns for Production LLM Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,MAINT_lifecycle_v2; NAMED_harness_v2; NAMED_operations_v2,arxiv:MAINT_lifecycle_v2:25; arxiv:NAMED_harness_v2:20; arxiv:NAMED_operations_v2:4; semantic_scholar_bulk:MAINT_lifecycle_v2:398; semantic_scholar_bulk:NAMED_harness_v2:348; semantic_scholar_bulk:NAMED_operations_v2:166; openalex:MAINT_lifecycle_v2:27; openalex:MAINT_lifecycle_v2:209; openalex:NAMED_harness_v2:11; openalex:NAMED_harness_v2:358; openalex:NAMED_operations_v2:3; openalex:NAMED_operations_v2:11,no,
P0255,A MODULAR BENCHMARKING FRAMEWORK FOR EVALUATING LLM-BASED AGENT APPLICATIONS,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,openalex,ARCH_lifecycle_v2; SECONDARY_related_v2,openalex:ARCH_lifecycle_v2:11; openalex:SECONDARY_related_v2:28,no,
P0256,A Five-Plane Reference Architecture for Runtime Governance of Production AI Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2; TEST_lifecycle_v2; MAINT_lifecycle_v2; NAMED_operations_v2; SECONDARY_related_v2,arxiv:ARCH_lifecycle_v2:109; arxiv:TEST_lifecycle_v2:821; arxiv:MAINT_lifecycle_v2:549; arxiv:NAMED_operations_v2:5; arxiv:SECONDARY_related_v2:938; semantic_scholar_bulk:ARCH_lifecycle_v2:218; semantic_scholar_bulk:TEST_lifecycle_v2:146; semantic_scholar_bulk:MAINT_lifecycle_v2:74; semantic_scholar_bulk:NAMED_operations_v2:36; semantic_scholar_bulk:SECONDARY_related_v2:307; openalex:ARCH_lifecycle_v2:1291; openalex:ARCH_lifecycle_v2:1319; openalex:TEST_lifecycle_v2:1932; openalex:TEST_lifecycle_v2:1933; openalex:MAINT_lifecycle_v2:831; openalex:MAINT_lifecycle_v2:832; openalex:NAMED_operations_v2:17; openalex:NAMED_operations_v2:20; openalex:SECONDARY_related_v2:4611; openalex:SECONDARY_related_v2:4617,no,
P0257,4D-ARE: Bridging the Attribution Gap in LLM Agent Requirements Engineering,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; dblp; semantic_scholar; openalex,REQ_lifecycle_v2; REQ_requirements_engineering_v2,arxiv:REQ_lifecycle_v2:2; dblp:REQ_requirements_engineering_v2:1; semantic_scholar_bulk:REQ_lifecycle_v2:95; openalex:REQ_lifecycle_v2:52; openalex:REQ_lifecycle_v2:54,no,
P0264,WAREX: Web Agent Reliability Evaluation on Existing Benchmarks,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:115; semantic_scholar_bulk:TEST_lifecycle_v2:733; openalex:TEST_lifecycle_v2:779,no,
P0267,Unintended Misalignment from Agentic Fine-Tuning: Risks and Mitigation,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0268,UI-CUBE: Enterprise-Grade Computer Use Agent Benchmarking Beyond Task Accuracy to Operational Reliability,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0269,Trustworthy AI in the Agentic Lakehouse: from Concurrency to Governance,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0271,Towards Self-Evolving Benchmarks: Synthesizing Agent Trajectories via Test-Time Exploration under Validate-by-Reproduce Paradigm,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar,IMPL_lifecycle_v2; TEST_lifecycle_v2,arxiv:IMPL_lifecycle_v2:1807; arxiv:TEST_lifecycle_v2:635; semantic_scholar_bulk:IMPL_lifecycle_v2:797; semantic_scholar_bulk:TEST_lifecycle_v2:224,no,
P0272,Towards Efficient Agents: A Co-Design of Inference Architecture and System,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0283,The OpenHands Software Agent SDK: A Composable and Extensible Foundation for Production Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; openalex,IMPL_lifecycle_v2; MAINT_lifecycle_v2,arxiv:IMPL_lifecycle_v2:137; arxiv:MAINT_lifecycle_v2:321; openalex:IMPL_lifecycle_v2:1991; openalex:MAINT_lifecycle_v2:341,no,
P0285,The AI Agent Index,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0286,The AGNTCY Agent Directory Service: Architecture and Implementation,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2; SECONDARY_related_v2,arxiv:ARCH_lifecycle_v2:283; arxiv:SECONDARY_related_v2:936; semantic_scholar_bulk:ARCH_lifecycle_v2:1106; semantic_scholar_bulk:SECONDARY_related_v2:1782; openalex:ARCH_lifecycle_v2:2070; openalex:SECONDARY_related_v2:3999,no,
P0288,Swiss Cheese Model for AI Safety: A Taxonomy and Reference Architecture for Multi-Layered Guardrails of Foundation Model Based Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; dblp; openalex,ARCH_lifecycle_v2; SECONDARY_related_v2; ARCH_reference_architecture_v2,arxiv:ARCH_lifecycle_v2:20; arxiv:SECONDARY_related_v2:105; dblp:ARCH_reference_architecture_v2:1; openalex:ARCH_lifecycle_v2:33; openalex:ARCH_lifecycle_v2:94; openalex:SECONDARY_related_v2:74; openalex:SECONDARY_related_v2:175,no,
P0289,Structured Cognitive Loop for Behavioral Intelligence in Large Language Model Agents (Extended Revision: From Behavioral Architecture to Epistemic Accountability),2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:10; semantic_scholar_bulk:ARCH_lifecycle_v2:834; openalex:ARCH_lifecycle_v2:353,no,
P0293,SWEnergy: An Empirical Study on Energy Efficiency in Agentic Issue Resolution Frameworks with SLMs,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:52; semantic_scholar_bulk:IMPL_lifecycle_v2:2023; openalex:IMPL_lifecycle_v2:5779; openalex:IMPL_lifecycle_v2:6722,no,
P0294,"STRIDE: A Systematic Framework for Selecting AI Modalities -- Agentic AI, AI Assistants, or LLM Calls",2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,REQ_lifecycle_v2; MAINT_lifecycle_v2,arxiv:REQ_lifecycle_v2:4; arxiv:MAINT_lifecycle_v2:5; semantic_scholar_bulk:REQ_lifecycle_v2:82; semantic_scholar_bulk:MAINT_lifecycle_v2:346; openalex:REQ_lifecycle_v2:79; openalex:MAINT_lifecycle_v2:289,no,
P0296,SALLMA: A Software Architecture for LLM-Based Multi-Agent Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,dblp; semantic_scholar; openalex,ARCH_architecture_v2; ARCH_lifecycle_v2,dblp:ARCH_architecture_v2:3; semantic_scholar_bulk:ARCH_lifecycle_v2:52; openalex:ARCH_lifecycle_v2:26,no,
P0297,SAGA: A Security Architecture for Governing AI Agentic Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,openalex,MAINT_lifecycle_v2,openalex:MAINT_lifecycle_v2:294,no,
P0299,Requirements for Recognition and Rapid Response to Unfamiliar Events Outside of Agent Design Scope,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0303,Representing Prompting Patterns with PDL: Compliance Agent Case Study,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:458; openalex:IMPL_lifecycle_v2:6377,no,
P0304,Reliable Weak-to-Strong Monitoring of LLM Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv,SECONDARY_related_v2,arxiv:SECONDARY_related_v2:284,no,
P0309,RAI: Flexible Agent Framework for Embodied AI,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:454; semantic_scholar_bulk:IMPL_lifecycle_v2:1351; openalex:IMPL_lifecycle_v2:266; openalex:IMPL_lifecycle_v2:2574,no,
P0313,Preventing Rogue Agents Improves Multi-Agent Collaboration,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0315,Physical AI Agents: Integrating Cognitive Intelligence with Real-World Action,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2; IMPL_lifecycle_v2,arxiv:ARCH_lifecycle_v2:172; arxiv:IMPL_lifecycle_v2:684; semantic_scholar_bulk:ARCH_lifecycle_v2:615; semantic_scholar_bulk:IMPL_lifecycle_v2:1337; openalex:ARCH_lifecycle_v2:65; openalex:ARCH_lifecycle_v2:1128; openalex:IMPL_lifecycle_v2:95; openalex:IMPL_lifecycle_v2:1714,no,
P0316,"Persona Alchemy: Designing, Evaluating, and Implementing Psychologically-Grounded LLM Agents for Diverse Stakeholder Representation",2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:97,no,
P0318,"Pel, A Programming Language for Orchestrating AI Agents",2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:498; semantic_scholar_bulk:IMPL_lifecycle_v2:2468; openalex:IMPL_lifecycle_v2:2373; openalex:IMPL_lifecycle_v2:2389,no,
P0319,Patterns for a New Generation: AI and Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:339,no,
P0320,PROV-AGENT: Unified Provenance for Tracking AI Agent Interactions in Agentic Workflows,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:3; semantic_scholar_bulk:TEST_lifecycle_v2:426; openalex:TEST_lifecycle_v2:9,no,
P0321,Orchestration Framework for Financial Agents: From Algorithmic Trading to Agentic Trading,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0325,Neural Orchestration for Multi-Agent Systems: A Deep Learning Framework for Optimal Agent Selection in Multi-Domain Task Environments,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0326,NANDA Adaptive Resolver: Architecture for Dynamic Resolution of AI Agent Names,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0327,MultiAgentBench : Evaluating the Collaboration and Competition of LLM agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0328,Multi-View Encoders for Performance Prediction in LLM-Based Agentic Workflows,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:23; semantic_scholar_bulk:IMPL_lifecycle_v2:843; openalex:IMPL_lifecycle_v2:1497,no,
P0329,"Multi-Agent LLM Orchestration Achieves Deterministic, High-Quality Decision Support for Incident Response",2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:398; semantic_scholar_bulk:IMPL_lifecycle_v2:1662; openalex:IMPL_lifecycle_v2:4880,no,
P0334,Memory as a Service (MaaS): Purpose-Bound Memory Mediation for Cooperative Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0335,MedAgentBench: A Virtual EHR Environment to Benchmark Medical LLM Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,openalex,MAINT_lifecycle_v2,openalex:MAINT_lifecycle_v2:2,no,
P0339,LumiMAS: A Comprehensive Framework for Real-Time Monitoring and Enhanced Observability in Multi-Agent Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0343,Large Language Models for Process Knowledge Acquisition,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0356,Interactive Debugging and Steering of Multi-Agent AI Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:328; semantic_scholar_bulk:IMPL_lifecycle_v2:1884; openalex:IMPL_lifecycle_v2:53,no,
P0361,Implementing Agents in JavaScript,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0372,Fortifying the Agentic Web: A Unified Zero-Trust Architecture Against Logic-layer Threats,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0376,Evaluation-Driven Development and Operations of LLM Agents: A Process Model and Reference Architecture,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; dblp; semantic_scholar; openalex,ARCH_lifecycle_v2; SECONDARY_related_v2; ARCH_design_v2,arxiv:ARCH_lifecycle_v2:23; arxiv:SECONDARY_related_v2:54; dblp:ARCH_design_v2:7; semantic_scholar_bulk:ARCH_lifecycle_v2:278; semantic_scholar_bulk:SECONDARY_related_v2:391; openalex:ARCH_lifecycle_v2:44; openalex:ARCH_lifecycle_v2:67; openalex:SECONDARY_related_v2:218; openalex:SECONDARY_related_v2:259,no,
P0378,Evaluating LLM Agent Adherence to Hierarchical Safety Principles: A Lightweight Benchmark for Probing Foundational Controllability Components,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv,SECONDARY_related_v2,arxiv:SECONDARY_related_v2:169,no,
P0382,EnCompass: Enhancing Agent Programming with Search Over Program Execution Paths,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:153; semantic_scholar_bulk:IMPL_lifecycle_v2:2334; openalex:IMPL_lifecycle_v2:3539,no,
P0383,E-valuator: Reliable Agent Verifiers with Sequential Hypothesis Testing,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,semantic_scholar; openalex,TEST_lifecycle_v2,semantic_scholar_bulk:TEST_lifecycle_v2:508; openalex:TEST_lifecycle_v2:830,no,
P0384,DoVer: Intervention-Driven Auto Debugging for LLM Multi-Agent Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:612; semantic_scholar_bulk:IMPL_lifecycle_v2:1815; openalex:IMPL_lifecycle_v2:4548; openalex:IMPL_lifecycle_v2:4575,no,
P0389,"Designing The Internet of Agents: A Framework for Trustworthy, Transparent, and Collaborative Human-Agent Interaction (HAX)",2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,semantic_scholar,ARCH_lifecycle_v2,semantic_scholar_bulk:ARCH_lifecycle_v2:495,no,
P0390,Design Patterns for Securing LLM Agents against Prompt Injections,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:69; semantic_scholar_bulk:ARCH_lifecycle_v2:828; openalex:ARCH_lifecycle_v2:38,no,
P0394,Controlling AI Agent Participation in Group Conversations: A Human-Centered Approach,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0395,Control Plane as a Tool: A Scalable Design Pattern for Agentic AI Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2; IMPL_lifecycle_v2,arxiv:ARCH_lifecycle_v2:41; arxiv:IMPL_lifecycle_v2:117; semantic_scholar_bulk:ARCH_lifecycle_v2:34; semantic_scholar_bulk:IMPL_lifecycle_v2:78; openalex:ARCH_lifecycle_v2:570; openalex:IMPL_lifecycle_v2:3018,no,
P0401,"Cerebrum (AIOS SDK): A Platform for Agent Development, Deployment, Distribution, and Discovery",2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2; IMPL_lifecycle_v2,arxiv:ARCH_lifecycle_v2:331; arxiv:IMPL_lifecycle_v2:121; semantic_scholar_bulk:ARCH_lifecycle_v2:376; semantic_scholar_bulk:IMPL_lifecycle_v2:810; openalex:ARCH_lifecycle_v2:2229; openalex:IMPL_lifecycle_v2:3351,no,
P0404,"Building Browser Agents: Architecture, Security, and Practical Solutions",2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:270; semantic_scholar_bulk:ARCH_lifecycle_v2:353; openalex:ARCH_lifecycle_v2:908; openalex:ARCH_lifecycle_v2:910,no,
P0410,AutoTool: Dynamic Tool Selection and Integration for Agentic Reasoning,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:250; semantic_scholar_bulk:IMPL_lifecycle_v2:565; openalex:IMPL_lifecycle_v2:5325,no,
P0411,Authenticated Delegation and Authorized AI Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0413,Architectures for Building Agentic AI,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,SECONDARY_related_v2,arxiv:SECONDARY_related_v2:803; semantic_scholar_bulk:SECONDARY_related_v2:1122; openalex:SECONDARY_related_v2:3507,no,
P0418,An Empirical Study of Testing Practices in Open Source AI Agent Frameworks and Agentic Applications,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:67; semantic_scholar_bulk:IMPL_lifecycle_v2:665; semantic_scholar_bulk:IMPL_lifecycle_v2:2070; openalex:IMPL_lifecycle_v2:285,no,
P0419,An Empirical Study of Agent Developer Practices in AI Agent Frameworks,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:5; semantic_scholar_bulk:IMPL_lifecycle_v2:1130; openalex:IMPL_lifecycle_v2:1211; openalex:IMPL_lifecycle_v2:3594; openalex:IMPL_lifecycle_v2:3619,no,
P0420,"An Adaptive, Data-Integrated Agent-Based Modeling Framework for Explainable and Contestable Policy Design",2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0421,Agint: Agentic Graph Compilation for Software Engineering Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0424,Agentic Systems: A Guide to Transforming Industries with Vertical AI Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:44; semantic_scholar_bulk:ARCH_lifecycle_v2:1125; openalex:ARCH_lifecycle_v2:22; openalex:ARCH_lifecycle_v2:51,no,
P0425,Agentic Lybic: Multi-Agent Execution System with Tiered Reasoning and Orchestration,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,semantic_scholar,IMPL_lifecycle_v2,semantic_scholar_bulk:IMPL_lifecycle_v2:1590,no,
P0428,Agentic AI with Orchestrator-Agent Trust: A Modular Visual Classification Framework with Trust-Aware Orchestration and RAG-Based Reasoning,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:370; semantic_scholar_bulk:ARCH_lifecycle_v2:1183; openalex:ARCH_lifecycle_v2:3341,no,
P0429,Agentic AI Process Observability: Discovering Behavioral Variability,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0430,AgentSight: System-Level Observability for AI Agents Using eBPF,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,MAINT_lifecycle_v2; NAMED_operations_v2,arxiv:MAINT_lifecycle_v2:133; arxiv:NAMED_operations_v2:28; semantic_scholar_bulk:MAINT_lifecycle_v2:30; semantic_scholar_bulk:NAMED_operations_v2:14; openalex:MAINT_lifecycle_v2:29; openalex:NAMED_operations_v2:105,no,
P0431,AgentRAN: An Agentic AI Architecture for Autonomous Control of Open 6G Networks,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:919; semantic_scholar_bulk:IMPL_lifecycle_v2:2186; openalex:IMPL_lifecycle_v2:505,no,
P0432,AgentNet: Decentralized Evolutionary Coordination for LLM-based Multi-Agent Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0433,AgentMesh: A Cooperative Multi-Agent Generative AI Framework for Software Development Automation,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar,IMPL_lifecycle_v2; TEST_lifecycle_v2,arxiv:IMPL_lifecycle_v2:1513; arxiv:TEST_lifecycle_v2:372; semantic_scholar_bulk:IMPL_lifecycle_v2:2; semantic_scholar_bulk:TEST_lifecycle_v2:2,no,
P0434,AgentGuard: Runtime Verification of AI Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:211; semantic_scholar_bulk:TEST_lifecycle_v2:29; openalex:TEST_lifecycle_v2:44; openalex:TEST_lifecycle_v2:60,no,
P0435,AgentGuard: Repurposing Agentic Orchestrator for Safety Evaluation of Tool Orchestration,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:22; semantic_scholar_bulk:IMPL_lifecycle_v2:876; openalex:IMPL_lifecycle_v2:393,no,
P0436,AgentArch: A Comprehensive Benchmark to Evaluate Agent Architectures in Enterprise,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2; IMPL_lifecycle_v2,arxiv:ARCH_lifecycle_v2:96; arxiv:IMPL_lifecycle_v2:490; semantic_scholar_bulk:ARCH_lifecycle_v2:1100; semantic_scholar_bulk:IMPL_lifecycle_v2:2356; openalex:ARCH_lifecycle_v2:894; openalex:IMPL_lifecycle_v2:5449,no,
P0437,AgentArcEval: An Architecture Evaluation Method for Foundation Model based Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:13; openalex:ARCH_lifecycle_v2:53; openalex:ARCH_lifecycle_v2:343,no,
P0438,Agent-Testing Agent: A Meta-Agent for Automated Testing and Evaluation of Conversational AI Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:4; semantic_scholar_bulk:TEST_lifecycle_v2:278; openalex:TEST_lifecycle_v2:279,no,
P0439,Agent-R1: A Unified and Modular Framework for Agentic Reinforcement Learning,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0440,Agent-Oriented Visual Programming for the Web of Things,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0443,Agent Network Protocol Technical White Paper,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0461,AI Agentic workflows and Enterprise APIs: Adapting API architectures for the age of AI agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0464,AGENTSAFE: A Unified Framework for Ethical Assurance and Governance in Agentic AI,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2; TEST_lifecycle_v2; SECONDARY_related_v2,arxiv:IMPL_lifecycle_v2:84; arxiv:TEST_lifecycle_v2:26; arxiv:SECONDARY_related_v2:528; semantic_scholar_bulk:IMPL_lifecycle_v2:856; semantic_scholar_bulk:TEST_lifecycle_v2:239; semantic_scholar_bulk:SECONDARY_related_v2:574; openalex:IMPL_lifecycle_v2:460; openalex:TEST_lifecycle_v2:61; openalex:SECONDARY_related_v2:1531,no,
P0473,A Multi-AI Agent System for Autonomous Optimization of Agentic AI Solutions via Iterative Refinement and LLM-Driven Feedback Loops,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0474,A Layered Protocol Architecture for the Internet of Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:1274; semantic_scholar_bulk:IMPL_lifecycle_v2:1309; openalex:IMPL_lifecycle_v2:5282,no,
P0475,A Declarative Language for Building And Orchestrating LLM-Powered Agent Workflows,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,REQ_lifecycle_v2; IMPL_lifecycle_v2,arxiv:REQ_lifecycle_v2:52; arxiv:IMPL_lifecycle_v2:1038; semantic_scholar_bulk:IMPL_lifecycle_v2:246; openalex:IMPL_lifecycle_v2:4492; openalex:IMPL_lifecycle_v2:4509,no,
P0477,A Comparative Study Towards Designing a Hybrid Architecture of Microservices and LLM-based Multi-Agent Systems.,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,dblp,ARCH_design_v2,dblp:ARCH_design_v2:4,no,
P0478,"When Large Language Model Agents Meet 6G Networks: Perception, Grounding, and Alignment",2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0479,WaitGPT: Monitoring and Steering Conversational LLM Agent in Data Analysis with On-the-Fly Code Visualization,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0480,Visibility into AI Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0488,TrustAgent: Towards Safe and Trustworthy LLM-based Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2; TEST_lifecycle_v2,arxiv:IMPL_lifecycle_v2:49; arxiv:TEST_lifecycle_v2:14; semantic_scholar_bulk:IMPL_lifecycle_v2:2218; semantic_scholar_bulk:IMPL_lifecycle_v2:2386; semantic_scholar_bulk:TEST_lifecycle_v2:640; semantic_scholar_bulk:TEST_lifecycle_v2:688; openalex:IMPL_lifecycle_v2:25; openalex:IMPL_lifecycle_v2:231; openalex:TEST_lifecycle_v2:35,no,
P0489,TravelPlanner: A Benchmark for Real-World Planning with Language Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0494,TapeAgents: a Holistic Framework for Agent Development and Optimization,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:192; semantic_scholar_bulk:IMPL_lifecycle_v2:342; openalex:IMPL_lifecycle_v2:613,no,
P0499,ST-WebAgentBench: A Benchmark for Evaluating Safety and Trustworthiness in Web Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0506,R-Judge: Benchmarking Safety Risk Awareness for LLM Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0513,MatPlotAgent: Method and Evaluation for LLM-Based Agentic Scientific Data Visualization,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:355; semantic_scholar_bulk:IMPL_lifecycle_v2:1500; openalex:IMPL_lifecycle_v2:1439,no,
P0515,Magentic-One: A Generalist Multi-Agent System for Solving Complex Tasks,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2; TEST_lifecycle_v2,arxiv:ARCH_lifecycle_v2:341; arxiv:TEST_lifecycle_v2:416; semantic_scholar_bulk:ARCH_lifecycle_v2:295; semantic_scholar_bulk:TEST_lifecycle_v2:182; openalex:ARCH_lifecycle_v2:134; openalex:TEST_lifecycle_v2:58,no,
P0520,Language agents achieve superhuman synthesis of scientific knowledge,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0522,LLMind: Orchestrating AI and IoT with LLM for Complex Task Execution,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:2250; semantic_scholar_bulk:IMPL_lifecycle_v2:1127; openalex:IMPL_lifecycle_v2:205; openalex:IMPL_lifecycle_v2:1027,no,
P0526,LLM-Agent-UMF: LLM-based Agent Unified Modeling Framework for Seamless Design of Multi Active/Passive Core-Agent Architectures,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; dblp; semantic_scholar; openalex,ARCH_lifecycle_v2; IMPL_lifecycle_v2; ARCH_design_v2,arxiv:ARCH_lifecycle_v2:6; arxiv:IMPL_lifecycle_v2:37; dblp:ARCH_design_v2:1; semantic_scholar_bulk:ARCH_lifecycle_v2:8; semantic_scholar_bulk:ARCH_lifecycle_v2:663; semantic_scholar_bulk:IMPL_lifecycle_v2:20; semantic_scholar_bulk:IMPL_lifecycle_v2:1454; openalex:ARCH_lifecycle_v2:20; openalex:ARCH_lifecycle_v2:55; openalex:IMPL_lifecycle_v2:85; openalex:IMPL_lifecycle_v2:260,no,
P0529,Interactive Speculative Planning: Enhance Agent Efficiency through Co-design of System and User Interface,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0530,InjecAgent: Benchmarking Indirect Prompt Injections in Tool-Integrated Large Language Model Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:91,no,
P0532,Human-AI Teamwork Interface Design Using Patterns of Interactions,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,semantic_scholar; openalex,ARCH_lifecycle_v2,semantic_scholar_bulk:ARCH_lifecycle_v2:845; openalex:ARCH_lifecycle_v2:223,no,
P0535,HoneyComb: A Flexible LLM-Based Agent System for Materials Science,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv,SECONDARY_related_v2,arxiv:SECONDARY_related_v2:10,no,
P0536,HackSynth: LLM Agent and Evaluation Framework for Autonomous Penetration Testing,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:103; semantic_scholar_bulk:TEST_lifecycle_v2:180; openalex:TEST_lifecycle_v2:22,no,
P0538,Governing AI Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0548,FlowBench: Revisiting and Benchmarking Workflow-Guided Planning for LLM-based Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0554,Evaluating large language models as agents in the clinic,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0555,Evaluating Very Long-Term Conversational Memory of LLM Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:139; semantic_scholar_bulk:ARCH_lifecycle_v2:66; openalex:ARCH_lifecycle_v2:73,no,
P0564,Digital-Twin-Enabled Framework for Training and Deploying AI Agents for Production Scheduling,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0565,Designing Heterogeneous LLM Agents for Financial Sentiment Analysis,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0567,Contract-based Design and Verification of Multi-Agent Systems with Quantitative Temporal Requirements,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0575,Building AI Agents for Autonomous Clouds: Challenges and Design Principles,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0576,Aviary: training language agents on challenging scientific tasks,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0578,AutoPenBench: Benchmarking Generative Agents for Penetration Testing,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2; TEST_lifecycle_v2,arxiv:ARCH_lifecycle_v2:304; arxiv:TEST_lifecycle_v2:384; semantic_scholar_bulk:ARCH_lifecycle_v2:1234; semantic_scholar_bulk:TEST_lifecycle_v2:758; openalex:ARCH_lifecycle_v2:234; openalex:TEST_lifecycle_v2:105,no,
P0580,AutoGen Studio: A No-Code Developer Tool for Building and Debugging Multi-Agent Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:2160,no,
P0589,AgentLite: A Lightweight Library for Building and Advancing Task-Oriented LLM Agent System,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:24; semantic_scholar_bulk:ARCH_lifecycle_v2:1304; openalex:ARCH_lifecycle_v2:32,no,
P0591,AgentDojo: A Dynamic Environment to Evaluate Prompt Injection Attacks and Defenses for LLM Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0592,Agent-as-a-Judge: Evaluate Agents with Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0593,Agent-SafetyBench: Evaluating the Safety of LLM Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:18; semantic_scholar_bulk:TEST_lifecycle_v2:384; openalex:TEST_lifecycle_v2:24,no,
P0598,AIOS: LLM Agent Operating System,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,IMPL_lifecycle_v2; MAINT_lifecycle_v2; NAMED_operations_v2,arxiv:IMPL_lifecycle_v2:213; arxiv:MAINT_lifecycle_v2:10; arxiv:NAMED_operations_v2:8; semantic_scholar_bulk:IMPL_lifecycle_v2:2728; openalex:IMPL_lifecycle_v2:70,no,
P0604,A mechanism for discovering semantic relationships among agent communication protocols,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0607,ZSC-Eval: An Evaluation Toolkit and Benchmark for Multi-agent Zero-shot Coordination,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0610,Towards Responsible Generative AI: A Reference Architecture for Designing Foundation Model based Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; dblp; openalex,ARCH_lifecycle_v2; ARCH_reference_architecture_v2,arxiv:ARCH_lifecycle_v2:4; dblp:ARCH_reference_architecture_v2:2; openalex:ARCH_lifecycle_v2:13; openalex:ARCH_lifecycle_v2:370,no,
P0615,Reflexion: Language Agents with Verbal Reinforcement Learning,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0620,On the Use of Asset Administration Shell for Modeling and Deploying Production Scheduling Agents within a Multi-Agent System,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0622,Multi-Agent Systems Requirements Analysis for Patient-centered Healthcare Consultancy Service,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,semantic_scholar,REQ_lifecycle_v2,semantic_scholar_bulk:REQ_lifecycle_v2:12,no,
P0623,Multi-Agent Collaboration: Harnessing the Power of Intelligent LLM Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0625,MetaGPT: Meta Programming for A Multi-Agent Collaborative Framework,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0628,Large Language Models as Fiduciaries: A Case Study Toward Robustly Communicating With Artificial Intelligence Through Legal Standards,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; semantic_scholar; openalex,REQ_lifecycle_v2,arxiv:REQ_lifecycle_v2:39; semantic_scholar_bulk:REQ_lifecycle_v2:83; openalex:REQ_lifecycle_v2:9; openalex:REQ_lifecycle_v2:19,no,
P0634,Generative Agents: Interactive Simulacra of Human Behavior,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,arxiv; openalex,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:361; openalex:ARCH_lifecycle_v2:2; openalex:ARCH_lifecycle_v2:15,no,
P0635,Flexible Agent Architecture: Mixing Reactive and Deliberative Behaviors in SPADE,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,semantic_scholar,ARCH_lifecycle_v2,semantic_scholar_bulk:ARCH_lifecycle_v2:292,no,
P0636,Evil Geniuses: Delving into the Safety of LLM-based Agents,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0650,A multi-agent and cloud-edge orchestration framework of digital twin for distributed production control,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0651,A Systematic Study and Comprehensive Evaluation of ChatGPT on Benchmark Datasets,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0653,A Methodology for Integrating Asset Administration Shells and Multi-agent Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,semantic_scholar,ARCH_lifecycle_v2,semantic_scholar_bulk:ARCH_lifecycle_v2:93,no,
P0665,Requirements Engineering Processes for Multi-agent Systems,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0668,Meaningful human control: actionable properties for AI system development,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0680,ReAct: Synergizing Reasoning and Acting in Language Models,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,openalex,ARCH_lifecycle_v2,openalex:ARCH_lifecycle_v2:1,no,
P0683,Design patterns for human-AI co-learning: A wizard-of-Oz evaluation in an urban-search-and-rescue task,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0704,A New Agent-Based Intelligent Network Architecture,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0706,A Flexible Agent Architecture in SPADE,2026-08-28,lifecycle_v2_candidate_four_source_v3,no,,,,yes,NOT_DIAGNOSED_IN_SAVED_RUN
P0709,A CPPS-architecture and workflow for bringing agent-based technologies as a form of artificial intelligence into practice,2026-08-28,lifecycle_v2_candidate_four_source_v3,yes,semantic_scholar,ARCH_lifecycle_v2,semantic_scholar_bulk:ARCH_lifecycle_v2:1070,no,


==> anc/search/build_snapshot.py <==
"""Export the saved search checks without changing retrieval or study decisions."""

import argparse
import csv
import hashlib
import io
import json
from pathlib import Path


def build(repository, output):
    output.mkdir(parents=True, exist_ok=True)
    inputs = {}

    def read(path):
        data = (repository / path).read_bytes()
        inputs[path] = hashlib.sha256(data).hexdigest()
        return data.decode("utf-8-sig")

    def rows(path):
        return list(csv.DictReader(io.StringIO(read(path))))

    def write_csv(name, records):
        with (output / name).open("w", encoding="utf-8-sig", newline="") as stream:
            writer = csv.DictWriter(stream, fieldnames=list(records[0]), lineterminator="\n")
            writer.writeheader()
            writer.writerows(records)

    sets = []

    def add_set(set_id, date, role, path, records, expected):
        assert len(records) == expected, (set_id, len(records))
        for index, row in enumerate(records, 1):
            sets.append(dict(
                set_id=set_id, snapshot_date=date, historical_role=role,
                row_id=row.get("seed_id") or row.get("candidate_id") or str(index),
                title=row["title"], doi=row.get("doi", ""),
                arxiv_id=row.get("arxiv_id", ""), url=row.get("url", ""),
                source_file=path,
            ))

    path = "data/seeds/agent_architecture_seed_papers_v0.csv"
    add_set("early_reading_10", "2026-07-27", "BROAD_AGENT_METHOD_READING", path, rows(path), 10)
    path = "data/seeds/agent_lifecycle_calibration_27_v1.txt"
    add_set("calibration_27", "2026-08-18", "SCOPE_AND_QUERY_CALIBRATION", path,
            [dict(title=line.strip()) for line in read(path).splitlines()
             if line.strip() and not line.lstrip().startswith("#")], 27)
    seed_path = "data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv"
    seeds = rows(seed_path)
    add_set("query_check_45", "2026-08-25", "PROVISIONAL_QUERY_CHECK", seed_path, seeds, 45)
    primary_path = "data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv"
    primary = rows(primary_path)
    add_set("primary_chasing_271", "2026-08-28", "WORKING_PRIMARY_CITATION_INPUT", primary_path, primary, 271)
    secondary_path = "data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv"
    add_set("secondary_chasing_34", "2026-08-28", "SECONDARY_CITATION_INPUT", secondary_path, rows(secondary_path), 34)
    write_csv("reference_sets.csv", sets)

    check_root = "data/search_results/agentware_lifecycle_v2_candidate_phase_b_arxiv_dblp_s2_20260825"
    sources = ("arxiv", "dblp", "semantic_scholar")
    source_rows = {}
    for source in (*sources, "union"):
        suffix = "" if source == "union" else "_" + source
        records = rows(f"{check_root}/seed_recall_auto{suffix}.csv")
        source_rows[source] = {row["seed_title"]: row for row in records}
        assert len(source_rows[source]) == len(records) == 45
        assert set(source_rows[source]) == {row["title"] for row in seeds}
    checks = []
    for seed in seeds:
        title = seed["title"]
        record = dict(seed_id=seed["seed_id"], title=title,
                      seed_status=seed["seed_status"], snapshot_date="2026-08-25",
                      query_version="lifecycle_v2_candidate_phase_b")
        for source in sources:
            match = source_rows[source][title]
            for field in ("matched", "matched_title", "query_family", "retrieval_position"):
                record[f"{source}_{field}"] = match[field]
        record["union_matched"] = source_rows["union"][title]["matched"]
        union = any(record[f"{source}_matched"] == "yes" for source in sources)
        assert union == (record["union_matched"] == "yes"), title
        record["unmatched_reason"] = "" if union else "NOT_DIAGNOSED_IN_SAVED_RUN"
        checks.append(record)
    totals = {source: sum(row[f"{source}_matched"] == "yes" for row in checks)
              for source in (*sources, "union")}
    assert totals == dict(arxiv=26, dblp=6, semantic_scholar=24, union=29), totals
    write_csv("query_check_45.csv", checks)

    master_path = "data/analysis/agentware_lifecycle_v2_four_source_master_v3_20260828/formal_lifecycle_master.csv"
    baseline = [row for row in rows(master_path)
                if row["retrieval_pool"].startswith("author_confirmed_271")]
    assert len(baseline) == 271
    assert {row["title"] for row in baseline} == {row["title"] for row in primary}
    baseline_checks = [dict(
        candidate_id=row["candidate_id"], title=row["title"],
        snapshot_date="2026-08-28", query_version="lifecycle_v2_candidate_four_source_v3",
        matched=row["formal_recalled"], sources=row["formal_source"],
        query_family=row["formal_query_family"], retrieval_position=row["formal_retrieval_position"],
        carried_forward="yes" if row["formal_recalled"] == "no" else "no",
        unmatched_reason="NOT_DIAGNOSED_IN_SAVED_RUN" if row["formal_recalled"] == "no" else "",
    ) for row in baseline]
    assert sum(row["matched"] == "yes" for row in baseline_checks) == 157
    assert sum(row["carried_forward"] == "yes" for row in baseline_checks) == 114
    write_csv("baseline_check_271.csv", baseline_checks)

    # Queries come from saved run outputs, not from a potentially changed config.
    query_runs = dict(
        arxiv="agentware_lifecycle_v2_candidate_arxiv_full_p100_20260825",
        dblp="agentware_lifecycle_v2_candidate_dblp_full_20260825",
        semantic_scholar="agentware_lifecycle_v2_candidate_semantic_scholar_full_20260825",
        openalex="agentware_lifecycle_v2_candidate_openalex_full_v3_20260828",
    )
    for source, run in query_runs.items():
        content = read(f"data/search_results/{run}/queries.json")
        queries = json.loads(content)
        (output / f"queries_{source}.json").write_text(
            json.dumps(queries, ensure_ascii=False, indent=2) + "\n", encoding="utf-8")

    manifest = dict(
        interpretation="Historical known-paper coverage, not final-scope recall or a new search",
        inputs_sha256=inputs,
        reference_set_rows=len(sets),
        query_check_45=dict(total=45, matched=totals),
        baseline_check_271=dict(total=271, matched=157, carried_forward=114),
    )
    outputs = ["reference_sets.csv", "query_check_45.csv", "baseline_check_271.csv"]
    outputs += [f"queries_{source}.json" for source in query_runs]
    manifest["outputs_sha256"] = {name: hashlib.sha256((output / name).read_bytes()).hexdigest()
                                  for name in outputs}
    (output / "manifest.json").write_text(json.dumps(manifest, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({key: value for key, value in manifest.items() if not key.endswith("sha256")}, indent=2))


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--repository", type=Path, required=True,
                        help="Local companion repository containing the saved data/search_results")
    parser.add_argument("--output", type=Path, default=Path(__file__).resolve().parent)
    args = parser.parse_args()
    build(args.repository, args.output)


==> anc/search/manifest.json <==
{
  "interpretation": "Historical known-paper coverage, not final-scope recall or a new search",
  "inputs_sha256": {
    "data/seeds/agent_architecture_seed_papers_v0.csv": "d0b7179aaabebf84dc640c11732c099975bb705d748c0a7c93a82b7ad3880f65",
    "data/seeds/agent_lifecycle_calibration_27_v1.txt": "5d5aefbd36f8f95e3ae87919de129d0e7b631acda770fddec0d7704765f82cd4",
    "data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv": "34eab147908a29a75766de7a6654a9918728ce2d2a4bf00df8ef114696919276",
    "data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv": "06b674d9ebe808b60ecce6eeca1b8f53ec49e67b19b8345ae5ea207e17ab17d2",
    "data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv": "a33ff29ab0c72fa9713d9f50cded5d3ecd8cabe7cd3b6f353b08004b9c95b89a",
    "data/search_results/agentware_lifecycle_v2_candidate_phase_b_arxiv_dblp_s2_20260825/seed_recall_auto_arxiv.csv": "4503323fe91b809cf89bb480bdf460806158e6cc2abbf5a988e60a7636c772e9",
    "data/search_results/agentware_lifecycle_v2_candidate_phase_b_arxiv_dblp_s2_20260825/seed_recall_auto_dblp.csv": "aade894fdcf9a3c7ffd577fc13e1643121a4754bd67f9c25c2826ee3f6ecd40d",
    "data/search_results/agentware_lifecycle_v2_candidate_phase_b_arxiv_dblp_s2_20260825/seed_recall_auto_semantic_scholar.csv": "64502f381e6e2f358d61eff972da51765ab68d750c55947133760fa8fb737a21",
    "data/search_results/agentware_lifecycle_v2_candidate_phase_b_arxiv_dblp_s2_20260825/seed_recall_auto.csv": "116a5ecf476aabe48b6f0483578cb0f25fcdb6897b9c47aab8a62f38c9c8d746",
    "data/analysis/agentware_lifecycle_v2_four_source_master_v3_20260828/formal_lifecycle_master.csv": "ea62c99308e47e0462fb42423ba116709d8dee376c5fc590509b3f4430e428b5",
    "data/search_results/agentware_lifecycle_v2_candidate_arxiv_full_p100_20260825/queries.json": "b7e0bfcdddd4148767085478be2e417c989e2bb0eb2e315c34b996854bf85f55",
    "data/search_results/agentware_lifecycle_v2_candidate_dblp_full_20260825/queries.json": "f927f580c4294426918d2c7d9d14aacbf1ef3d12399f8fdd57f21d4461bc4711",
    "data/search_results/agentware_lifecycle_v2_candidate_semantic_scholar_full_20260825/queries.json": "ff541df15d981b7ba132f429a1e2dc5c3d4f80943dd7e77822faa92b89207c82",
    "data/search_results/agentware_lifecycle_v2_candidate_openalex_full_v3_20260828/queries.json": "3cad74101841f84fb2143607fd4c41e2c8e8423eac60893c8218bd1162a2488f"
  },
  "reference_set_rows": 387,
  "query_check_45": {
    "total": 45,
    "matched": {
      "arxiv": 26,
      "dblp": 6,
      "semantic_scholar": 24,
      "union": 29
    }
  },
  "baseline_check_271": {
    "total": 271,
    "matched": 157,
    "carried_forward": 114
  },
  "outputs_sha256": {
    "reference_sets.csv": "71419de5446ea029a3e4f1357564b1cda86fb5f60b62e3ca4c79466586b5dd8c",
    "query_check_45.csv": "9fe5fca523d0f31b3680fc6ed859559cca054fc7596be5072df881cc620768c9",
    "baseline_check_271.csv": "789fbb9e7d0a1010518b55505a2f5d4f2b69d3704880b99e32d14b032184097f",
    "queries_arxiv.json": "0675bc447f0ca2609cb641d752b14cc9cc2132c2512db9b61b1403204b6956a8",
    "queries_dblp.json": "18d6797f45f14ccaa3825e0d9945031efb8a4f1d6a4400069cc7f0db309b84e9",
    "queries_semantic_scholar.json": "cb3a50a2a96b3c4a9a96b44eb63b7efb0eb16557cf3518dddf96a7d63c03ab45",
    "queries_openalex.json": "5f92433c6fb7e967d49dcad2889ebc3a300cfba09b08c43d2a2f398989bc46ed"
  }
}


==> anc/search/queries_arxiv.json <==
{
  "REQ_lifecycle_v2": "ARXIV_NATIVE:(((all:\"LLM agent\" OR all:\"LLM-based agent\" OR all:\"large language model agent\" OR all:\"language model agent\" OR all:\"foundation model based agent\" OR ((all:LLM OR all:\"large language model\" OR all:\"language model\" OR all:\"foundation model\") AND (all:agent OR all:agentic)) OR all:\"agentic AI\" OR all:\"AI agent\") AND (all:\"requirements engineering\" OR all:\"requirements elicitation\" OR all:\"requirements modeling\" OR all:\"requirements analysis\" OR all:\"requirements negotiation\" OR all:\"requirements specification\" OR all:\"requirements verification\" OR all:\"requirements validation\" OR all:\"requirements evolution\" OR all:\"goal specification\" OR all:\"capability specification\" OR all:\"constraint specification\" OR all:\"behavioral requirement\" OR all:\"acceptance criterion\")))",
  "ARCH_lifecycle_v2": "ARXIV_NATIVE:(((all:\"LLM agent\" OR all:\"LLM-based agent\" OR all:\"large language model agent\" OR all:\"language model agent\" OR all:\"foundation model based agent\" OR ((all:LLM OR all:\"large language model\" OR all:\"language model\" OR all:\"foundation model\") AND (all:agent OR all:agentic)) OR all:\"agentic AI\" OR all:\"AI agent\") AND (all:\"software architecture\" OR all:\"agent architecture\" OR all:\"architecture modeling\" OR all:\"architecture synthesis\" OR all:\"architecture decomposition\" OR all:\"architecture refinement\" OR all:\"architecture documentation\" OR all:\"architecture evaluation\" OR all:\"reference architecture\" OR all:\"design pattern\" OR all:\"component design\" OR all:\"interface design\" OR all:\"interaction topology\")))",
  "IMPL_lifecycle_v2": "ARXIV_NATIVE:(((all:\"LLM agent\" OR all:\"LLM-based agent\" OR all:\"large language model agent\" OR all:\"language model agent\" OR all:\"foundation model based agent\" OR ((all:LLM OR all:\"large language model\" OR all:\"language model\" OR all:\"foundation model\") AND (all:agent OR all:agentic)) OR all:\"agentic AI\" OR all:\"AI agent\") AND (all:\"agent framework\" OR all:\"agent SDK\" OR all:\"agent harness\" OR all:\"agent programming\" OR all:\"agent development\" OR all:\"agent implementation\" OR all:\"agent integration\" OR all:\"agent orchestration\" OR all:\"tool integration\" OR all:\"tool interface\" OR all:\"environment adapter\" OR all:\"agent debugging\" OR all:\"agent configuration\" OR all:\"agent protocol\")))",
  "TEST_lifecycle_v2": "ARXIV_NATIVE:(((all:\"LLM agent\" OR all:\"LLM-based agent\" OR all:\"large language model agent\" OR all:\"language model agent\" OR all:\"foundation model based agent\" OR ((all:LLM OR all:\"large language model\" OR all:\"language model\" OR all:\"foundation model\") AND (all:agent OR all:agentic)) OR all:\"agentic AI\" OR all:\"AI agent\") AND (all:\"agent testing\" OR all:\"agent test\" OR all:\"testing agents\" OR all:\"agent verification\" OR all:\"agent validation\" OR all:\"agent assurance\" OR all:\"agent benchmark\" OR all:\"agent evaluation\" OR all:\"agent reliability\" OR all:\"agent safety\" OR all:\"agent robustness\" OR all:\"failure diagnosis\" OR all:\"runtime verification\")))",
  "MAINT_lifecycle_v2": "ARXIV_NATIVE:(((all:\"LLM agent\" OR all:\"LLM-based agent\" OR all:\"large language model agent\" OR all:\"language model agent\" OR all:\"foundation model based agent\" OR ((all:LLM OR all:\"large language model\" OR all:\"language model\" OR all:\"foundation model\") AND (all:agent OR all:agentic)) OR all:\"agentic AI\" OR all:\"AI agent\") AND (all:\"agent maintenance\" OR all:\"agent evolution\" OR all:\"agent deployment\" OR all:\"production agent\" OR all:\"agent monitoring\" OR all:\"agent logging\" OR all:\"agent observability\" OR all:AgentOps OR all:\"agent operations\" OR all:\"agent incident\" OR all:\"agent repair\" OR all:\"agent rollback\" OR all:\"agent versioning\" OR all:\"continuous improvement\")))",
  "NAMED_engineering_v2": "ARXIV_NATIVE:(all:\"agent engineering\" OR all:\"engineering LLM agents\" OR all:\"engineering language agents\" OR all:\"engineering agentic systems\" OR all:Agentware)",
  "NAMED_harness_v2": "ARXIV_NATIVE:(((all:\"agent harness\" OR all:\"harness engineering\" OR all:\"agent runtime\") AND (all:LLM OR all:\"language model\" OR all:\"foundation model\" OR all:agentic)))",
  "NAMED_operations_v2": "ARXIV_NATIVE:(all:AgentOps OR all:\"agent observability\" OR all:\"production AI agents\" OR all:\"production LLM agents\" OR all:\"agent operations\")",
  "SECONDARY_related_v2": "ARXIV_NATIVE:(((all:\"LLM agent\" OR all:\"LLM-based agent\" OR all:\"language model agent\" OR all:\"foundation model based agent\" OR all:\"agentic system\") AND (all:survey OR all:review OR all:\"systematic mapping\" OR all:taxonomy OR all:roadmap)))"
}


==> anc/search/queries_dblp.json <==
{
  "REQ_requirements_engineering_v2": "LLM agent requirements engineering",
  "REQ_specification_v2": "LLM agent requirements specification",
  "ARCH_architecture_v2": "LLM agent software architecture",
  "ARCH_reference_architecture_v2": "foundation model agent reference architecture",
  "ARCH_design_v2": "LLM agent architecture design",
  "IMPL_framework_v2": "LLM agent framework SDK",
  "IMPL_harness_v2": "LLM agent harness engineering",
  "IMPL_integration_v2": "LLM agent tool integration orchestration",
  "IMPL_debugging_v2": "LLM agent debugging configuration",
  "TEST_testing_v2": "LLM agent testing verification",
  "TEST_evaluation_v2": "LLM agent evaluation benchmark",
  "TEST_assurance_v2": "LLM agent assurance reliability safety",
  "MAINT_operations_v2": "LLM agent deployment operations",
  "MAINT_observability_v2": "LLM agent observability monitoring",
  "MAINT_evolution_v2": "LLM agent maintenance evolution repair",
  "NAMED_engineering_v2": "agent engineering Agentware",
  "NAMED_harness_v2": "agent harness engineering",
  "NAMED_operations_v2": "AgentOps agent observability",
  "SECONDARY_related_v2": "LLM agent engineering survey review"
}


==> anc/search/queries_openalex.json <==
{
  "REQ_lifecycle_v2": "OPENALEX_TITLE_ABSTRACT:((\"LLM agent\" OR \"LLM-based agent\" OR \"large language model agent\" OR \"language model agent\" OR \"foundation model based agent\" OR ((LLM OR \"large language model\" OR \"language model\" OR \"foundation model\") AND (agent OR agentic)) OR \"agentic AI\" OR \"AI agent\") AND (\"requirements engineering\" OR \"requirements elicitation\" OR \"requirements modeling\" OR \"requirements analysis\" OR \"requirements negotiation\" OR \"requirements specification\" OR \"requirements verification\" OR \"requirements validation\" OR \"requirements evolution\" OR \"goal specification\" OR \"capability specification\" OR \"constraint specification\" OR \"behavioral requirement\" OR \"acceptance criterion\"))",
  "ARCH_lifecycle_v2": "OPENALEX_TITLE_ABSTRACT:((\"LLM agent\" OR \"LLM-based agent\" OR \"large language model agent\" OR \"language model agent\" OR \"foundation model based agent\" OR ((LLM OR \"large language model\" OR \"language model\" OR \"foundation model\") AND (agent OR agentic)) OR \"agentic AI\" OR \"AI agent\") AND (\"software architecture\" OR \"agent architecture\" OR \"architecture modeling\" OR \"architecture synthesis\" OR \"architecture decomposition\" OR \"architecture refinement\" OR \"architecture documentation\" OR \"architecture evaluation\" OR \"reference architecture\" OR \"design pattern\" OR \"component design\" OR \"interface design\" OR \"interaction topology\"))",
  "IMPL_lifecycle_v2": "OPENALEX_TITLE_ABSTRACT:((\"LLM agent\" OR \"LLM-based agent\" OR \"large language model agent\" OR \"language model agent\" OR \"foundation model based agent\" OR ((LLM OR \"large language model\" OR \"language model\" OR \"foundation model\") AND (agent OR agentic)) OR \"agentic AI\" OR \"AI agent\") AND (\"agent framework\" OR \"agent SDK\" OR \"agent harness\" OR \"agent programming\" OR \"agent development\" OR \"agent implementation\" OR \"agent integration\" OR \"agent orchestration\" OR \"tool integration\" OR \"tool interface\" OR \"environment adapter\" OR \"agent debugging\" OR \"agent configuration\" OR \"agent protocol\"))",
  "TEST_lifecycle_v2": "OPENALEX_TITLE_ABSTRACT:((\"LLM agent\" OR \"LLM-based agent\" OR \"large language model agent\" OR \"language model agent\" OR \"foundation model based agent\" OR ((LLM OR \"large language model\" OR \"language model\" OR \"foundation model\") AND (agent OR agentic)) OR \"agentic AI\" OR \"AI agent\") AND (\"agent testing\" OR \"agent test\" OR \"testing agents\" OR \"agent verification\" OR \"agent validation\" OR \"agent assurance\" OR \"agent benchmark\" OR \"agent evaluation\" OR \"agent reliability\" OR \"agent safety\" OR \"agent robustness\" OR \"failure diagnosis\" OR \"runtime verification\"))",
  "MAINT_lifecycle_v2": "OPENALEX_TITLE_ABSTRACT:((\"LLM agent\" OR \"LLM-based agent\" OR \"large language model agent\" OR \"language model agent\" OR \"foundation model based agent\" OR ((LLM OR \"large language model\" OR \"language model\" OR \"foundation model\") AND (agent OR agentic)) OR \"agentic AI\" OR \"AI agent\") AND (\"agent maintenance\" OR \"agent evolution\" OR \"agent deployment\" OR \"production agent\" OR \"agent monitoring\" OR \"agent logging\" OR \"agent observability\" OR AgentOps OR \"agent operations\" OR \"agent incident\" OR \"agent repair\" OR \"agent rollback\" OR \"agent versioning\" OR \"continuous improvement\"))",
  "NAMED_engineering_v2": "OPENALEX_TITLE_ABSTRACT:(\"agent engineering\" OR \"engineering LLM agents\" OR \"engineering language agents\" OR \"engineering agentic systems\" OR Agentware)",
  "NAMED_harness_v2": "OPENALEX_TITLE_ABSTRACT:((\"agent harness\" OR \"harness engineering\" OR \"agent runtime\") AND (LLM OR \"language model\" OR \"foundation model\" OR agentic))",
  "NAMED_operations_v2": "OPENALEX_TITLE_ABSTRACT:(AgentOps OR \"agent observability\" OR \"production AI agents\" OR \"production LLM agents\" OR \"agent operations\")",
  "SECONDARY_related_v2": "OPENALEX_TITLE_ABSTRACT:((\"LLM agent\" OR \"LLM-based agent\" OR \"language model agent\" OR \"foundation model based agent\" OR \"agentic system\") AND (survey OR review OR \"systematic mapping\" OR taxonomy OR roadmap))"
}


==> anc/search/queries_semantic_scholar.json <==
{
  "REQ_lifecycle_v2": "((\"LLM agent\" | \"LLM-based agent\" | \"large language model agent\" | \"language model agent\" | \"foundation model agent\" | \"agentic AI\" | \"AI agent\" | \"agentic system\" | \"agent system\" | \"agent-powered\" | \"agent-enabled\") + (\"requirements engineering\" | \"requirements elicitation\" | \"requirements modeling\" | \"requirements analysis\" | \"requirements negotiation\" | \"requirements specification\" | \"requirements verification\" | \"requirements validation\" | \"requirements evolution\" | \"goal specification\" | \"capability specification\" | \"constraint specification\" | \"behavioral requirement\" | \"acceptance criterion\"))",
  "ARCH_lifecycle_v2": "((\"LLM agent\" | \"LLM-based agent\" | \"large language model agent\" | \"language model agent\" | \"foundation model agent\" | \"agentic AI\" | \"AI agent\" | \"agentic system\" | \"agent system\" | \"agent-powered\" | \"agent-enabled\") + (\"software architecture\" | \"agent architecture\" | \"architecture modeling\" | \"architecture synthesis\" | \"architecture decomposition\" | \"architecture refinement\" | \"architecture documentation\" | \"architecture evaluation\" | \"reference architecture\" | \"design pattern\" | \"component design\" | \"interface design\" | \"interaction topology\"))",
  "IMPL_lifecycle_v2": "((\"LLM agent\" | \"LLM-based agent\" | \"large language model agent\" | \"language model agent\" | \"foundation model agent\" | \"agentic AI\" | \"AI agent\" | \"agentic system\" | \"agent system\" | \"agent-powered\" | \"agent-enabled\") + (\"agent framework\" | \"agent SDK\" | \"agent harness\" | \"agent programming\" | \"agent development\" | \"agent implementation\" | \"agent integration\" | \"agent orchestration\" | \"tool integration\" | \"tool interface\" | \"environment adapter\" | \"agent debugging\" | \"agent configuration\" | \"agent protocol\"))",
  "TEST_lifecycle_v2": "((\"LLM agent\" | \"LLM-based agent\" | \"large language model agent\" | \"language model agent\" | \"foundation model agent\" | \"agentic AI\" | \"AI agent\" | \"agentic system\" | \"agent system\" | \"agent-powered\" | \"agent-enabled\") + (\"agent testing\" | \"agent test\" | \"testing agents\" | \"agent verification\" | \"agent validation\" | \"agent assurance\" | \"agent benchmark\" | \"agent evaluation\" | \"agent reliability\" | \"agent safety\" | \"agent robustness\" | \"failure diagnosis\" | \"runtime verification\"))",
  "MAINT_lifecycle_v2": "((\"LLM agent\" | \"LLM-based agent\" | \"large language model agent\" | \"language model agent\" | \"foundation model agent\" | \"agentic AI\" | \"AI agent\" | \"agentic system\" | \"agent system\" | \"agent-powered\" | \"agent-enabled\") + (\"agent maintenance\" | \"agent evolution\" | \"agent deployment\" | \"production agent\" | \"agent monitoring\" | \"agent logging\" | \"agent observability\" | AgentOps | \"agent operations\" | \"agent incident\" | \"agent repair\" | \"agent rollback\" | \"agent versioning\" | \"continuous improvement\"))",
  "NAMED_engineering_v2": "(\"agent engineering\" | \"engineering LLM agents\" | \"engineering language agents\" | \"engineering agentic systems\" | Agentware)",
  "NAMED_harness_v2": "((\"agent harness\" | \"harness engineering\" | \"agent runtime\") + (LLM | \"language model\" | \"foundation model\" | agentic))",
  "NAMED_operations_v2": "(AgentOps | \"agent observability\" | \"production AI agents\" | \"production LLM agents\" | \"agent operations\")",
  "SECONDARY_related_v2": "((\"LLM agent\" | \"LLM-based agent\" | \"language model agent\" | \"foundation model agent\" | \"agentic system\") + (survey | review | \"systematic mapping\" | taxonomy | roadmap))"
}


==> anc/search/query_check_45.csv <==
seed_id,title,seed_status,snapshot_date,query_version,arxiv_matched,arxiv_matched_title,arxiv_query_family,arxiv_retrieval_position,dblp_matched,dblp_matched_title,dblp_query_family,dblp_retrieval_position,semantic_scholar_matched,semantic_scholar_matched_title,semantic_scholar_query_family,semantic_scholar_retrieval_position,union_matched,unmatched_reason
S001,Agent Design Pattern Catalogue: A Collection of Architectural Patterns for Foundation Model based Agents,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,Agent Design Pattern Catalogue: A Collection of Architectural Patterns for Foundation Model based Agents,ARCH_lifecycle_v2; SECONDARY_related_v2,arxiv:ARCH_lifecycle_v2:30; arxiv:SECONDARY_related_v2:60,no,,,,no,,,,yes,
S002,AgentArcEval: An Architecture Evaluation Method for Foundation Model based Agents,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,AgentArcEval: An Architecture Evaluation Method for Foundation Model based Agents,ARCH_lifecycle_v2,arxiv:ARCH_lifecycle_v2:13,no,,,,no,,,,yes,
S003,"An Agentic AI Control Plane for 6G Network Slice Orchestration, Monitoring, and Trading",PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S004,Authenticated Delegation and Authorized AI Agents,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S005,Biomni: A General-Purpose Biomedical AI Agent,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,yes,Biomni: A General-Purpose Biomedical AI Agent,ARCH_lifecycle_v2,semantic_scholar_bulk:ARCH_lifecycle_v2:634,yes,
S006,LLM-Agent-UMF: LLM-based Agent Unified Modeling Framework for Seamless Design of Multi Active/Passive Core-Agent Architectures,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,LLM-Agent-UMF: LLM-based Agent Unified Modeling Framework for Seamless Design of Multi Active/Passive Core-Agent Architectures,ARCH_lifecycle_v2; IMPL_lifecycle_v2; ARCH_design_v2,arxiv:ARCH_lifecycle_v2:6; arxiv:IMPL_lifecycle_v2:37; dblp:ARCH_design_v2:1; semantic_scholar_bulk:ARCH_lifecycle_v2:8; semantic_scholar_bulk:ARCH_lifecycle_v2:663; semantic_scholar_bulk:IMPL_lifecycle_v2:20; semantic_scholar_bulk:IMPL_lifecycle_v2:1454,yes,LLM-Agent-UMF: LLM-based Agent Unified Modeling Framework for Seamless Design of Multi Active/Passive Core-Agent Architectures,ARCH_lifecycle_v2; IMPL_lifecycle_v2; ARCH_design_v2,arxiv:ARCH_lifecycle_v2:6; arxiv:IMPL_lifecycle_v2:37; dblp:ARCH_design_v2:1; semantic_scholar_bulk:ARCH_lifecycle_v2:8; semantic_scholar_bulk:ARCH_lifecycle_v2:663; semantic_scholar_bulk:IMPL_lifecycle_v2:20; semantic_scholar_bulk:IMPL_lifecycle_v2:1454,yes,LLM-Agent-UMF: LLM-based Agent Unified Modeling Framework for Seamless Design of Multi Active/Passive Core-Agent Architectures,ARCH_lifecycle_v2; IMPL_lifecycle_v2; ARCH_design_v2,arxiv:ARCH_lifecycle_v2:6; arxiv:IMPL_lifecycle_v2:37; dblp:ARCH_design_v2:1; semantic_scholar_bulk:ARCH_lifecycle_v2:8; semantic_scholar_bulk:ARCH_lifecycle_v2:663; semantic_scholar_bulk:IMPL_lifecycle_v2:20; semantic_scholar_bulk:IMPL_lifecycle_v2:1454,yes,
S007,Swiss Cheese Model for AI Safety: A Taxonomy and Reference Architecture for Multi-Layered Guardrails of Foundation Model Based Agents,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,Swiss Cheese Model for AI Safety: A Taxonomy and Reference Architecture for Multi-Layered Guardrails of Foundation Model Based Agents,ARCH_lifecycle_v2; SECONDARY_related_v2; ARCH_reference_architecture_v2,arxiv:ARCH_lifecycle_v2:20; arxiv:SECONDARY_related_v2:105; dblp:ARCH_reference_architecture_v2:1,yes,Swiss Cheese Model for AI Safety: A Taxonomy and Reference Architecture for Multi-Layered Guardrails of Foundation Model Based Agents,ARCH_lifecycle_v2; SECONDARY_related_v2; ARCH_reference_architecture_v2,arxiv:ARCH_lifecycle_v2:20; arxiv:SECONDARY_related_v2:105; dblp:ARCH_reference_architecture_v2:1,no,,,,yes,
S008,The Devil Is in the Interface: Evaluating How Tool Architecture Shapes Coding Agent Behavior,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S009,Towards Responsible Generative AI: A Reference Architecture for Designing Foundation Model based Agents,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,Towards Responsible Generative AI: A Reference Architecture for Designing Foundation Model based Agents,ARCH_lifecycle_v2; ARCH_reference_architecture_v2,arxiv:ARCH_lifecycle_v2:4; dblp:ARCH_reference_architecture_v2:2,yes,Towards Responsible Generative AI: A Reference Architecture for Designing Foundation Model based Agents,ARCH_lifecycle_v2; ARCH_reference_architecture_v2,arxiv:ARCH_lifecycle_v2:4; dblp:ARCH_reference_architecture_v2:2,no,,,,yes,
S010,A survey on large language model based autonomous agents,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,A Survey on Large Language Model based Autonomous Agents,SECONDARY_related_v2,arxiv:SECONDARY_related_v2:271,no,,,,yes,A Survey on the Optimization of Large Language Model-based Agents,SECONDARY_related_v2,arxiv:SECONDARY_related_v2:114; semantic_scholar_bulk:SECONDARY_related_v2:348,yes,
S011,"LLM-Based Multi-Agent Systems for Software Engineering: Literature Review, Vision and the Road Ahead",PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,"LLM-Based Multi-Agent Systems for Software Engineering: Literature Review, Vision and the Road Ahead",SECONDARY_related_v2,arxiv:SECONDARY_related_v2:428; semantic_scholar_bulk:SECONDARY_related_v2:20,no,,,,yes,Multi Agent Systems,SECONDARY_related_v2,semantic_scholar_bulk:SECONDARY_related_v2:364,yes,
S012,"A survey on LLM-based multi-agent systems: workflow, infrastructure, and challenges",PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,yes,Multi Agent Systems,SECONDARY_related_v2,semantic_scholar_bulk:SECONDARY_related_v2:364,yes,
S013,AIOS: LLM Agent Operating System,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,AIOS: LLM Agent Operating System,IMPL_lifecycle_v2; MAINT_lifecycle_v2; NAMED_operations_v2,arxiv:IMPL_lifecycle_v2:213; arxiv:MAINT_lifecycle_v2:10; arxiv:NAMED_operations_v2:8; semantic_scholar_bulk:IMPL_lifecycle_v2:2728,no,,,,yes,AIOS: LLM Agent Operating System,IMPL_lifecycle_v2; MAINT_lifecycle_v2; NAMED_operations_v2,arxiv:IMPL_lifecycle_v2:213; arxiv:MAINT_lifecycle_v2:10; arxiv:NAMED_operations_v2:8; semantic_scholar_bulk:IMPL_lifecycle_v2:2728,yes,
S014,AutoGen Studio: A No-Code Developer Tool for Building and Debugging Multi-Agent Systems,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,AutoGen Studio: A No-Code Developer Tool for Building and Debugging Multi-Agent Systems,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:2160,no,,,,yes,Multi Agent Systems,SECONDARY_related_v2,semantic_scholar_bulk:SECONDARY_related_v2:364,yes,
S015,Bridging Requirements and Architecture: Multi-Agent Orchestration with External Knowledge and Hierarchical Memory,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,Bridging Requirements and Architecture: Multi-Agent Orchestration with External Knowledge and Hierarchical Memory,REQ_lifecycle_v2; ARCH_lifecycle_v2; IMPL_lifecycle_v2,arxiv:REQ_lifecycle_v2:100; arxiv:REQ_lifecycle_v2:101; arxiv:ARCH_lifecycle_v2:294; arxiv:IMPL_lifecycle_v2:1744; semantic_scholar_bulk:REQ_lifecycle_v2:84; semantic_scholar_bulk:ARCH_lifecycle_v2:1129; semantic_scholar_bulk:IMPL_lifecycle_v2:2419,no,,,,yes,Bridging Requirements and Architecture: Multi-Agent Orchestration with External Knowledge and Hierarchical Memory,REQ_lifecycle_v2; ARCH_lifecycle_v2; IMPL_lifecycle_v2,arxiv:REQ_lifecycle_v2:100; arxiv:REQ_lifecycle_v2:101; arxiv:ARCH_lifecycle_v2:294; arxiv:IMPL_lifecycle_v2:1744; semantic_scholar_bulk:REQ_lifecycle_v2:84; semantic_scholar_bulk:ARCH_lifecycle_v2:1129; semantic_scholar_bulk:IMPL_lifecycle_v2:2419,yes,
S016,ChatDev: Communicative Agents for Software Development,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S017,CodeAgent: Enhancing Code Generation with Tool-Integrated Agent Systems for Real-World Repo-level Coding Challenges,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,CodeAgent: Enhancing Code Generation with Tool-Integrated Agent Systems for Real-World Repo-level Coding Challenges,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:1121; semantic_scholar_bulk:IMPL_lifecycle_v2:625,no,,,,yes,CodeAgent: Enhancing Code Generation with Tool-Integrated Agent Systems for Real-World Repo-level Coding Challenges,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:1121; semantic_scholar_bulk:IMPL_lifecycle_v2:625,yes,
S018,Development and validation of an autonomous artificial intelligence agent for clinical decision-making in oncology,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S019,Interactive Debugging and Steering of Multi-Agent AI Systems,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,Interactive Debugging and Steering of Multi-Agent AI Systems,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:328; semantic_scholar_bulk:IMPL_lifecycle_v2:1884,no,,,,yes,Interactive Debugging and Steering of Multi-Agent AI Systems,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:328; semantic_scholar_bulk:IMPL_lifecycle_v2:1884,yes,
S020,LLM-based agents for automating the enhancement of user story quality: An early report,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S021,LLM-Based Agents for Tool Learning: A Survey,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,yes,LLM-Based Agents for Tool Learning: A Survey,SECONDARY_related_v2,semantic_scholar_bulk:SECONDARY_related_v2:181,yes,
S022,"Pel, A Programming Language for Orchestrating AI Agents",PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,"Pel, A Programming Language for Orchestrating AI Agents",IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:498; semantic_scholar_bulk:IMPL_lifecycle_v2:2468,no,,,,yes,"Pel, A Programming Language for Orchestrating AI Agents",IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:498; semantic_scholar_bulk:IMPL_lifecycle_v2:2468,yes,
S023,ReAct: Synergizing Reasoning and Acting in Language Models,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S024,Reflexion: Language Agents with Verbal Reinforcement Learning,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S025,RepairAgent: An Autonomous LLM-Based Agent for Program Repair,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S026,Self-Collaboration Code Generation via ChatGPT,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S027,The OpenHands Software Agent SDK: A Composable and Extensible Foundation for Production Agents,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,The OpenHands Software Agent SDK: A Composable and Extensible Foundation for Production Agents,IMPL_lifecycle_v2; MAINT_lifecycle_v2,arxiv:IMPL_lifecycle_v2:137; arxiv:MAINT_lifecycle_v2:321,no,,,,no,,,,yes,
S028,AgentOps: Enabling Observability of LLM Agents,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,AgentOps: Enabling Observability of LLM Agents,MAINT_lifecycle_v2; NAMED_operations_v2; SECONDARY_related_v2,arxiv:MAINT_lifecycle_v2:2; arxiv:NAMED_operations_v2:1; arxiv:SECONDARY_related_v2:58; dblp:NAMED_operations_v2:1; semantic_scholar_bulk:MAINT_lifecycle_v2:109; semantic_scholar_bulk:NAMED_operations_v2:52; semantic_scholar_bulk:SECONDARY_related_v2:466,yes,AgentOps: Enabling Observability of LLM Agents,MAINT_lifecycle_v2; NAMED_operations_v2; SECONDARY_related_v2,arxiv:MAINT_lifecycle_v2:2; arxiv:NAMED_operations_v2:1; arxiv:SECONDARY_related_v2:58; dblp:NAMED_operations_v2:1; semantic_scholar_bulk:MAINT_lifecycle_v2:109; semantic_scholar_bulk:NAMED_operations_v2:52; semantic_scholar_bulk:SECONDARY_related_v2:466,yes,AgentOps: Enabling Observability of LLM Agents,MAINT_lifecycle_v2; NAMED_operations_v2; SECONDARY_related_v2,arxiv:MAINT_lifecycle_v2:2; arxiv:NAMED_operations_v2:1; arxiv:SECONDARY_related_v2:58; dblp:NAMED_operations_v2:1; semantic_scholar_bulk:MAINT_lifecycle_v2:109; semantic_scholar_bulk:NAMED_operations_v2:52; semantic_scholar_bulk:SECONDARY_related_v2:466,yes,
S029,AgentSight: System-Level Observability for AI Agents Using eBPF,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,AgentSight: System-Level Observability for AI Agents Using eBPF,MAINT_lifecycle_v2; NAMED_operations_v2,arxiv:MAINT_lifecycle_v2:133; arxiv:NAMED_operations_v2:28; semantic_scholar_bulk:MAINT_lifecycle_v2:30; semantic_scholar_bulk:NAMED_operations_v2:14,no,,,,yes,AgentSight: System-Level Observability for AI Agents Using eBPF,MAINT_lifecycle_v2; NAMED_operations_v2,arxiv:MAINT_lifecycle_v2:133; arxiv:NAMED_operations_v2:28; semantic_scholar_bulk:MAINT_lifecycle_v2:30; semantic_scholar_bulk:NAMED_operations_v2:14,yes,
S030,From Failed Trajectories to Reliable LLM Agents: Diagnosing and Repairing Harness Flaws,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,From Failed Trajectories to Reliable LLM Agents: Diagnosing and Repairing Harness Flaws,IMPL_lifecycle_v2; NAMED_harness_v2,arxiv:IMPL_lifecycle_v2:419; arxiv:NAMED_harness_v2:122; semantic_scholar_bulk:IMPL_lifecycle_v2:2495; semantic_scholar_bulk:NAMED_harness_v2:328,no,,,,yes,From Failed Trajectories to Reliable LLM Agents: Diagnosing and Repairing Harness Flaws,IMPL_lifecycle_v2; NAMED_harness_v2,arxiv:IMPL_lifecycle_v2:419; arxiv:NAMED_harness_v2:122; semantic_scholar_bulk:IMPL_lifecycle_v2:2495; semantic_scholar_bulk:NAMED_harness_v2:328,yes,
S031,Real-Time Detection and Repair of LLM Agent Failures,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S032,Visibility into AI Agents,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S033,4D-ARE: Bridging the Attribution Gap in LLM Agent Requirements Engineering,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,4D-ARE: Bridging the Attribution Gap in LLM Agent Requirements Engineering,REQ_lifecycle_v2; REQ_requirements_engineering_v2,arxiv:REQ_lifecycle_v2:2; dblp:REQ_requirements_engineering_v2:1; semantic_scholar_bulk:REQ_lifecycle_v2:95,yes,4D-ARE: Bridging the Attribution Gap in LLM Agent Requirements Engineering,REQ_lifecycle_v2; REQ_requirements_engineering_v2,arxiv:REQ_lifecycle_v2:2; dblp:REQ_requirements_engineering_v2:1; semantic_scholar_bulk:REQ_lifecycle_v2:95,yes,4D-ARE: Bridging the Attribution Gap in LLM Agent Requirements Engineering,REQ_lifecycle_v2; REQ_requirements_engineering_v2,arxiv:REQ_lifecycle_v2:2; dblp:REQ_requirements_engineering_v2:1; semantic_scholar_bulk:REQ_lifecycle_v2:95,yes,
S034,"From Goals to Aspects, Revisited: An NFR Pattern Language for Agentic AI Systems",PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,"From Goals to Aspects, Revisited: An NFR Pattern Language for Agentic AI Systems",IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:1314; semantic_scholar_bulk:IMPL_lifecycle_v2:2035,no,,,,yes,"From Goals to Aspects, Revisited: An NFR Pattern Language for Agentic AI Systems",IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:1314; semantic_scholar_bulk:IMPL_lifecycle_v2:2035,yes,
S035,Specifying the Delegated-Autonomy Boundary: Requirements Engineering for Agentic AI,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,Specifying the Delegated-Autonomy Boundary: Requirements Engineering for Agentic AI,REQ_lifecycle_v2,arxiv:REQ_lifecycle_v2:19; semantic_scholar_bulk:REQ_lifecycle_v2:63,no,,,,yes,Specifying the Delegated-Autonomy Boundary: Requirements Engineering for Agentic AI,REQ_lifecycle_v2,arxiv:REQ_lifecycle_v2:19; semantic_scholar_bulk:REQ_lifecycle_v2:63,yes,
S036,Toward User Comprehension Supports for LLM Agent Skill Specifications,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S037,AgentDojo: A Dynamic Environment to Evaluate Prompt Injection Attacks and Defenses for LLM Agents,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S038,AgentGuard: Runtime Verification of AI Agents,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,AgentGuard: Runtime Verification of AI Agents,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:211; semantic_scholar_bulk:TEST_lifecycle_v2:29,no,,,,yes,AgentGuard: Runtime Verification of AI Agents,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:211; semantic_scholar_bulk:TEST_lifecycle_v2:29,yes,
S039,Agentic AI Process Observability: Discovering Behavioral Variability,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S040,An Empirical Study of Testing Practices in Open Source AI Agent Frameworks and Agentic Applications,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,An Empirical Study of Testing Practices in Open Source AI Agent Frameworks and Agentic Applications,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:67; semantic_scholar_bulk:IMPL_lifecycle_v2:665; semantic_scholar_bulk:IMPL_lifecycle_v2:2070,no,,,,yes,An Empirical Study of Testing Practices in Open Source AI Agent Frameworks and Agentic Applications,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:67; semantic_scholar_bulk:IMPL_lifecycle_v2:665; semantic_scholar_bulk:IMPL_lifecycle_v2:2070,yes,
S041,Empirical Comparison of Agent Communication Protocols for Task Orchestration,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,Empirical Comparison of Agent Communication Protocols for Task Orchestration,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:538; semantic_scholar_bulk:IMPL_lifecycle_v2:1071,no,,,,yes,Empirical Comparison of Agent Communication Protocols for Task Orchestration,IMPL_lifecycle_v2,arxiv:IMPL_lifecycle_v2:538; semantic_scholar_bulk:IMPL_lifecycle_v2:1071,yes,
S042,Evaluation and Benchmarking of LLM Agents: A Survey,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,Evaluation and Benchmarking of LLM Agents: A Survey,TEST_lifecycle_v2; SECONDARY_related_v2; TEST_evaluation_v2,arxiv:TEST_lifecycle_v2:22; arxiv:SECONDARY_related_v2:8; dblp:TEST_evaluation_v2:9; dblp:TEST_evaluation_v2:13; semantic_scholar_bulk:TEST_lifecycle_v2:516; semantic_scholar_bulk:SECONDARY_related_v2:1356,yes,Evaluation and Benchmarking of LLM Agents: A Survey,TEST_lifecycle_v2; SECONDARY_related_v2; TEST_evaluation_v2,arxiv:TEST_lifecycle_v2:22; arxiv:SECONDARY_related_v2:8; dblp:TEST_evaluation_v2:9; dblp:TEST_evaluation_v2:13; semantic_scholar_bulk:TEST_lifecycle_v2:516; semantic_scholar_bulk:SECONDARY_related_v2:1356,yes,Evaluation and Benchmarking of LLM Agents: A Survey,TEST_lifecycle_v2; SECONDARY_related_v2; TEST_evaluation_v2,arxiv:TEST_lifecycle_v2:22; arxiv:SECONDARY_related_v2:8; dblp:TEST_evaluation_v2:9; dblp:TEST_evaluation_v2:13; semantic_scholar_bulk:TEST_lifecycle_v2:516; semantic_scholar_bulk:SECONDARY_related_v2:1356,yes,
S043,Evil Geniuses: Delving into the Safety of LLM-based Agents,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,no,,,,no,,,,no,,,,no,NOT_DIAGNOSED_IN_SAVED_RUN
S044,SpecOps: A Fully Automated AI Agent Testing Framework in Real-World GUI Environments,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,SpecOps: A Fully Automated AI Agent Testing Framework in Real-World GUI Environments,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:5; semantic_scholar_bulk:TEST_lifecycle_v2:102,no,,,,yes,SpecOps: A Fully Automated AI Agent Testing Framework in Real-World GUI Environments,TEST_lifecycle_v2,arxiv:TEST_lifecycle_v2:5; semantic_scholar_bulk:TEST_lifecycle_v2:102,yes,
S045,Tangent: An Empirical Study of Testing Practices for LLM-Based Agent Applications,PROVISIONAL_AI_FULLTEXT_INCLUDE_AWAITING_HUMAN_CONFIRMATION,2026-08-25,lifecycle_v2_candidate_phase_b,yes,Tangent: An Empirical Study of Testing Practices for LLM-Based Agent Applications,SECONDARY_related_v2; TEST_lifecycle_v2,arxiv:SECONDARY_related_v2:25; semantic_scholar_bulk:TEST_lifecycle_v2:381; semantic_scholar_bulk:SECONDARY_related_v2:993,no,,,,yes,Tangent: An Empirical Study of Testing Practices for LLM-Based Agent Applications,SECONDARY_related_v2; TEST_lifecycle_v2,arxiv:SECONDARY_related_v2:25; semantic_scholar_bulk:TEST_lifecycle_v2:381; semantic_scholar_bulk:SECONDARY_related_v2:993,yes,


==> anc/search/reference_sets.csv <==
set_id,snapshot_date,historical_role,row_id,title,doi,arxiv_id,url,source_file
early_reading_10,2026-07-27,BROAD_AGENT_METHOD_READING,1,"MRKL Systems: A modular, neuro-symbolic architecture that combines large language models, external knowledge sources and discrete reasoning",,,https://arxiv.org/abs/2205.00445,data/seeds/agent_architecture_seed_papers_v0.csv
early_reading_10,2026-07-27,BROAD_AGENT_METHOD_READING,2,ReAct: Synergizing Reasoning and Acting in Language Models,,,https://arxiv.org/abs/2210.03629,data/seeds/agent_architecture_seed_papers_v0.csv
early_reading_10,2026-07-27,BROAD_AGENT_METHOD_READING,3,Toolformer: Language Models Can Teach Themselves to Use Tools,,,https://arxiv.org/abs/2302.04761,data/seeds/agent_architecture_seed_papers_v0.csv
early_reading_10,2026-07-27,BROAD_AGENT_METHOD_READING,4,HuggingGPT: Solving AI Tasks with ChatGPT and its Friends in Hugging Face,,,https://arxiv.org/abs/2303.17580,data/seeds/agent_architecture_seed_papers_v0.csv
early_reading_10,2026-07-27,BROAD_AGENT_METHOD_READING,5,Reflexion: Language Agents with Verbal Reinforcement Learning,,,https://arxiv.org/abs/2303.11366,data/seeds/agent_architecture_seed_papers_v0.csv
early_reading_10,2026-07-27,BROAD_AGENT_METHOD_READING,6,Generative Agents: Interactive Simulacra of Human Behavior,,,https://arxiv.org/abs/2304.03442,data/seeds/agent_architecture_seed_papers_v0.csv
early_reading_10,2026-07-27,BROAD_AGENT_METHOD_READING,7,Voyager: An Open-Ended Embodied Agent with Large Language Models,,,https://arxiv.org/abs/2305.16291,data/seeds/agent_architecture_seed_papers_v0.csv
early_reading_10,2026-07-27,BROAD_AGENT_METHOD_READING,8,AutoGen: Enabling Next-Gen LLM Applications via Multi-Agent Conversation,,,https://arxiv.org/abs/2308.08155,data/seeds/agent_architecture_seed_papers_v0.csv
early_reading_10,2026-07-27,BROAD_AGENT_METHOD_READING,9,MetaGPT: Meta Programming for A Multi-Agent Collaborative Framework,,,https://arxiv.org/abs/2308.00352,data/seeds/agent_architecture_seed_papers_v0.csv
early_reading_10,2026-07-27,BROAD_AGENT_METHOD_READING,10,Language Agent Tree Search Unifies Reasoning Acting and Planning in Language Models,,,https://arxiv.org/abs/2310.04406,data/seeds/agent_architecture_seed_papers_v0.csv
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,1,Collaborative and AI-Supported Requirements Elicitation: An Empirical Study,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,2,How LLMs Aid in UML Modeling: An Exploratory Study with Novice Analysts,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,3,QUARE: Quality-Aware Requirements Analysis through Multi-Agent Dialectical Negotiation,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,4,ReqInOne: A Large Language Model-Based Agent for Software Requirements Specification Generation,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,5,Exploring LLMs for Verifying Technical System Specifications Against Requirements,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,6,LLM-Driven Cost-Effective Requirements Change Impact Analysis,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,7,MAAD: Automate Software Architecture Design through Knowledge-Driven Multi-Agent Collaboration,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,8,LLM-based Automated Architecture View Generation: Where Are We Now?,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,9,"Designing LLM-based Multi-Agent Systems for Software Engineering Tasks: Quality Attributes, Design Patterns and Rationale",,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,10,CIAO - Code In Architecture Out - Automated Software Architecture Documentation with Large Language Models,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,11,AgentArcEval: An Architecture Evaluation Method for Foundation Model Based Agents,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,12,Self-planning Code Generation with Large Language Models,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,13,CodeTeam: An LLM-Powered Multi-Agent Framework for Repository-Level Code Generation,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,14,E&V: Prompting Large Language Models to Perform Static Analysis by Pseudo-code Execution and Verification,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,15,Toolformer: Language Models Can Teach Themselves to Use Tools,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,16,"AgentDebugX: An Open-Source Toolkit for Failure Observability, Attribution, and Recovery in LLM Agents",,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,17,Safety Testing LLM Agents at Scale: From Risk Discovery to Evidence-Grounded Verification,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,18,CodeAgent: Autonomous Communicative Agents for Code Review,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,19,"Automated Structural Testing of LLM-based Agents: Methods, Framework, and Case Studies",,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,20,τ-bench: A Benchmark for Tool-Agent-User Interaction in Real-World Domains,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,21,Towards Verifiably Safe Tool Use for LLM Agents,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,22,AgentBoard: An Analytical Evaluation Board of Multi-turn LLM Agents,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,23,Evaluation-Driven Development and Operations of LLM Agents: A Process Model and Reference Architecture,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,24,AgentOps: Enabling Observability of LLM Agents,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,25,Where LLM Agents Fail and How They Can Learn From Failures,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,26,"RepairAgent: An Autonomous, LLM-Based Agent for Program Repair",,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
calibration_27,2026-08-18,SCOPE_AND_QUERY_CALIBRATION,27,Voyager: An Open-Ended Embodied Agent with Large Language Models,,,,data/seeds/agent_lifecycle_calibration_27_v1.txt
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S001,Agent Design Pattern Catalogue: A Collection of Architectural Patterns for Foundation Model based Agents,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S002,AgentArcEval: An Architecture Evaluation Method for Foundation Model based Agents,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S003,"An Agentic AI Control Plane for 6G Network Slice Orchestration, Monitoring, and Trading",,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S004,Authenticated Delegation and Authorized AI Agents,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S005,Biomni: A General-Purpose Biomedical AI Agent,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S006,LLM-Agent-UMF: LLM-based Agent Unified Modeling Framework for Seamless Design of Multi Active/Passive Core-Agent Architectures,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S007,Swiss Cheese Model for AI Safety: A Taxonomy and Reference Architecture for Multi-Layered Guardrails of Foundation Model Based Agents,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S008,The Devil Is in the Interface: Evaluating How Tool Architecture Shapes Coding Agent Behavior,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S009,Towards Responsible Generative AI: A Reference Architecture for Designing Foundation Model based Agents,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S010,A survey on large language model based autonomous agents,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S011,"LLM-Based Multi-Agent Systems for Software Engineering: Literature Review, Vision and the Road Ahead",,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S012,"A survey on LLM-based multi-agent systems: workflow, infrastructure, and challenges",,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S013,AIOS: LLM Agent Operating System,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S014,AutoGen Studio: A No-Code Developer Tool for Building and Debugging Multi-Agent Systems,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S015,Bridging Requirements and Architecture: Multi-Agent Orchestration with External Knowledge and Hierarchical Memory,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S016,ChatDev: Communicative Agents for Software Development,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S017,CodeAgent: Enhancing Code Generation with Tool-Integrated Agent Systems for Real-World Repo-level Coding Challenges,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S018,Development and validation of an autonomous artificial intelligence agent for clinical decision-making in oncology,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S019,Interactive Debugging and Steering of Multi-Agent AI Systems,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S020,LLM-based agents for automating the enhancement of user story quality: An early report,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S021,LLM-Based Agents for Tool Learning: A Survey,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S022,"Pel, A Programming Language for Orchestrating AI Agents",,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S023,ReAct: Synergizing Reasoning and Acting in Language Models,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S024,Reflexion: Language Agents with Verbal Reinforcement Learning,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S025,RepairAgent: An Autonomous LLM-Based Agent for Program Repair,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S026,Self-Collaboration Code Generation via ChatGPT,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S027,The OpenHands Software Agent SDK: A Composable and Extensible Foundation for Production Agents,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S028,AgentOps: Enabling Observability of LLM Agents,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S029,AgentSight: System-Level Observability for AI Agents Using eBPF,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S030,From Failed Trajectories to Reliable LLM Agents: Diagnosing and Repairing Harness Flaws,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S031,Real-Time Detection and Repair of LLM Agent Failures,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S032,Visibility into AI Agents,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S033,4D-ARE: Bridging the Attribution Gap in LLM Agent Requirements Engineering,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S034,"From Goals to Aspects, Revisited: An NFR Pattern Language for Agentic AI Systems",,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S035,Specifying the Delegated-Autonomy Boundary: Requirements Engineering for Agentic AI,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S036,Toward User Comprehension Supports for LLM Agent Skill Specifications,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S037,AgentDojo: A Dynamic Environment to Evaluate Prompt Injection Attacks and Defenses for LLM Agents,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S038,AgentGuard: Runtime Verification of AI Agents,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S039,Agentic AI Process Observability: Discovering Behavioral Variability,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S040,An Empirical Study of Testing Practices in Open Source AI Agent Frameworks and Agentic Applications,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S041,Empirical Comparison of Agent Communication Protocols for Task Orchestration,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S042,Evaluation and Benchmarking of LLM Agents: A Survey,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S043,Evil Geniuses: Delving into the Safety of LLM-based Agents,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S044,SpecOps: A Fully Automated AI Agent Testing Framework in Real-World GUI Environments,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
query_check_45,2026-08-25,PROVISIONAL_QUERY_CHECK,S045,Tangent: An Empirical Study of Testing Practices for LLM-Based Agent Applications,,,,data/seeds/agentware_lifecycle_v2_provisional_20260825/provisional_search_seeds.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,1,astra-langchain4j: Experiences Combining LLMs and Agent Programming,https://doi.org/10.48550/arXiv.2601.21879,2601.21879,https://arxiv.org/abs/2601.21879v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,2,Zombie Agents: Persistent Control of Self-Evolving LLM Agents via Self-Reinforcing Injections,https://doi.org/10.48550/arXiv.2602.15654,2602.15654,https://arxiv.org/abs/2602.15654v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,3,Who Tests the Testers? Systematic Enumeration and Coverage Audit of LLM Agent Tool Call Safety,https://doi.org/10.48550/arXiv.2603.18245,2603.18245,https://arxiv.org/abs/2603.18245v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,4,"Where Does Agent Reliability Come From? A Cross-Benchmark Decomposition of Verification Loops, Specialist Models, and Scaffolding in a Production Enterprise Agent",https://doi.org/10.48550/arXiv.2607.17044,2607.17044,https://arxiv.org/abs/2607.17044v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,5,When the Agent Is the Adversary: Architectural Requirements for Agentic AI Containment After the April 2026 Frontier Model Escape,https://doi.org/10.48550/arXiv.2604.23425,2604.23425,https://arxiv.org/abs/2604.23425v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,6,When Convenience Becomes Risk: A Semantic View of Under-Specification in Host-Acting Agents,https://doi.org/10.48550/arXiv.2603.21231,2603.21231,https://arxiv.org/abs/2603.21231v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,7,What Twelve LLM Agent Benchmark Papers Disclose About Themselves: A Pilot Audit and an Open Scoring Schema,https://doi.org/10.48550/arXiv.2605.21404,2605.21404,https://arxiv.org/abs/2605.21404v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,8,Understanding the Architecture of Coding Agents: An Exploratory Study Using a Research Prototype,https://doi.org/10.48550/arXiv.2608.10934,2608.10934,https://arxiv.org/abs/2608.10934v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,9,Understanding Multi-Agent LLM Frameworks: A Unified Benchmark and Experimental Analysis,https://doi.org/10.48550/arXiv.2602.03128,2602.03128,https://arxiv.org/abs/2602.03128v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,10,TraceView: Interactive Visualization of Agentic Program Repair Trajectories,https://doi.org/10.48550/arXiv.2606.22110,2606.22110,https://arxiv.org/abs/2606.22110v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,11,Towards a Science of AI Agent Reliability,https://doi.org/10.48550/arXiv.2602.16666,2602.16666,https://arxiv.org/abs/2602.16666v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,12,Toward a Modular Architecture for Embedded AI Agent Systems at the Edge,https://doi.org/10.48550/arXiv.2606.02862,2606.02862,https://arxiv.org/abs/2606.02862v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,13,Toward User-Conditioned Evaluation of Personal LLM Agents under Temporal Interventions,https://doi.org/10.48550/arXiv.2607.21635,2607.21635,https://arxiv.org/abs/2607.21635v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,14,Toward User Comprehension Supports for LLM Agent Skill Specifications,https://doi.org/10.48550/arXiv.2605.19362,2605.19362,https://arxiv.org/abs/2605.19362v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,15,The Meta-Agent Challenge: Are Current Agents Capable of Autonomous Agent Development?,https://doi.org/10.48550/arXiv.2606.04455,2606.04455,https://arxiv.org/abs/2606.04455v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,16,The Master-Embedded Device: Transferring Tacit Knowledge Density into AI Agent Architecture,https://doi.org/10.5281/zenodo.20317672,,https://openalex.org/W7161812956,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,17,The Inverse-Wisdom Law: Architectural Tribalism and the Consensus Paradox in Agentic Swarms,https://doi.org/10.48550/arXiv.2604.27274,2604.27274,https://arxiv.org/abs/2604.27274v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,18,The Devil Is in the Interface: Evaluating How Tool Architecture Shapes Coding Agent Behavior,https://doi.org/10.48550/arXiv.2608.11386,2608.11386,https://arxiv.org/abs/2608.11386v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,19,The Cold-Start Safety Gap in LLM Agents,https://doi.org/10.48550/arXiv.2606.07867,2606.07867,https://arxiv.org/abs/2606.07867v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,20,The Agent Operating System (AOS): A Reference Operating Architecture for Distributed Agentic Systems,https://doi.org/10.48550/arXiv.2608.03214,2608.03214,https://arxiv.org/abs/2608.03214v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,21,Test-Driven AI Agent Definition (TDAD): Compiling Tool-Using Agents from Behavioral Specifications,https://doi.org/10.48550/arXiv.2603.08806,2603.08806,https://arxiv.org/abs/2603.08806v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,22,Tangent: An Empirical Study of Testing Practices for LLM-Based Agent Applications,10.1145/3832783.3837414,2608.08413,https://arxiv.org/abs/2608.08413v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,23,Synergy: A Next-Generation General-Purpose Agent for Open Agentic Web,https://doi.org/10.48550/arXiv.2603.28428,2603.28428,https://arxiv.org/abs/2603.28428v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,24,Specifying the Delegated-Autonomy Boundary: Requirements Engineering for Agentic AI,https://doi.org/10.48550/arXiv.2607.17225,2607.17225,https://arxiv.org/abs/2607.17225v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,25,SpecOps: A Fully Automated AI Agent Testing Framework in Real-World GUI Environments,10.1145/3744916.3787778,2603.10268,https://arxiv.org/abs/2603.10268v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,26,Sola-Visibility-ISPM: Benchmarking Agentic AI for Identity Security Posture Management Visibility,https://doi.org/10.48550/arXiv.2601.07880,2601.07880,https://arxiv.org/abs/2601.07880v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,27,Semantic Uncertainty-Guided Orchestration in Hierarchical Multi-Agent Systems,https://doi.org/10.48550/arXiv.2608.14707,2608.14707,https://arxiv.org/abs/2608.14707v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,28,"Securing the Agent: Vendor-Neutral, Multitenant Enterprise Retrieval and Tool Use",10.1145/3786335.3813145,2605.05287,https://arxiv.org/abs/2605.05287v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,29,SastBench: A Benchmark for Testing Agentic SAST Triage,https://doi.org/10.48550/arXiv.2601.02941,2601.02941,https://arxiv.org/abs/2601.02941v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,30,"Safety, or Just Capability? A Validity Audit of Agent-Safety Benchmarks",https://doi.org/10.48550/arXiv.2607.28685,2607.28685,https://arxiv.org/abs/2607.28685v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,31,Safety Testing LLM Agents at Scale: From Risk Discovery to Evidence-Grounded Verification,https://doi.org/10.48550/arXiv.2607.01793,2607.01793,https://arxiv.org/abs/2607.01793v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,32,SafeAgent: A Runtime Protection Architecture for Agentic Systems,https://doi.org/10.48550/arXiv.2604.17562,2604.17562,https://arxiv.org/abs/2604.17562v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,33,"STEM Agent: A Self-Adapting, Tool-Enabled, Extensible Architecture for Multi-Protocol AI Agent Systems",https://doi.org/10.48550/arXiv.2603.22359,2603.22359,https://arxiv.org/abs/2603.22359v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,34,STAR: A Stage-attributed Triage and Repair framework for RCA Agents in Microservices,https://doi.org/10.48550/arXiv.2605.15581,2605.15581,https://arxiv.org/abs/2605.15581v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,35,"SBOMs into Agentic AIBOMs: Schema Extensions, Agentic Orchestration, and Reproducibility Evaluation",10.1145/3798285,2603.10057,https://arxiv.org/abs/2603.10057v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,36,Runtime-Structured Task Decomposition for Agentic Coding Systems,https://doi.org/10.48550/arXiv.2605.15425,2605.15425,https://arxiv.org/abs/2605.15425v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,37,Robust Agent Compensation (RAC): Teaching AI Agents to Compensate,10.1145/3786335.3813141,2605.03409,https://arxiv.org/abs/2605.03409v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,38,Reward Modeling for Multi-Agent Orchestration,https://doi.org/10.48550/arXiv.2606.13598,2606.13598,https://arxiv.org/abs/2606.13598v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,39,Rethinking AI Hardware: A Three-Layer Cognitive Architecture for Autonomous Agents,https://doi.org/10.48550/arXiv.2604.13757,2604.13757,https://arxiv.org/abs/2604.13757v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,40,Replayable Financial Agents: A Determinism-Faithfulness Assurance Harness for Tool-Using LLM Agents,https://doi.org/10.48550/arXiv.2601.15322,2601.15322,https://arxiv.org/abs/2601.15322v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,41,Real-Time Trust Verification for Safe Agentic Actions using TrustBench,https://doi.org/10.48550/arXiv.2603.09157,2603.09157,https://arxiv.org/abs/2603.09157v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,42,Real-Time Detection and Repair of LLM Agent Failures,https://doi.org/10.48550/arXiv.2608.02464,2608.02464,https://arxiv.org/abs/2608.02464v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,43,REGAL: A Registry-Driven Architecture for Deterministic Grounding of Agentic AI in Enterprise Telemetry,https://doi.org/10.48550/arXiv.2603.03018,2603.03018,https://arxiv.org/abs/2603.03018v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,44,Power Systems Agent Benchmark: Executable Evaluation of AI Agents in Electric Power Engineering,https://doi.org/10.48550/arXiv.2606.20950,2606.20950,https://arxiv.org/abs/2606.20950v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,45,Position: agentic AI orchestration should be Bayes-consistent,https://doi.org/10.48550/arXiv.2605.00742,2605.00742,https://arxiv.org/abs/2605.00742v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,46,Persona-Based Requirements Engineering for Explainable Multi-Agent Educational Systems: A Scenario Simulator for Clinical Reasoning Training,https://doi.org/10.48550/arXiv.2604.17186,2604.17186,https://arxiv.org/abs/2604.17186v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,47,Pact: A Choreographic Language for Agentic Ecosystems,https://doi.org/10.48550/arXiv.2605.03143,2605.03143,https://arxiv.org/abs/2605.03143v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,48,POLARIS: Typed Planning and Governed Execution for Agentic AI in Back-Office Automation,https://doi.org/10.48550/arXiv.2601.11816,2601.11816,https://arxiv.org/abs/2601.11816v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,49,Orchestral AI: A Framework for Agent Orchestration,https://doi.org/10.48550/arXiv.2601.02577,2601.02577,https://arxiv.org/abs/2601.02577v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,50,Orchestra-o1: Omnimodal Agent Orchestration,https://doi.org/10.48550/arXiv.2606.13707,2606.13707,https://arxiv.org/abs/2606.13707v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,51,No Attack Required: Semantic Fuzzing for Specification Violations in Agent Skills,https://doi.org/10.48550/arXiv.2605.13044,2605.13044,https://arxiv.org/abs/2605.13044v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,52,Multi-Agent Memory from a Computer Architecture Perspective: Visions and Challenges Ahead,https://doi.org/10.48550/arXiv.2603.10062,2603.10062,https://arxiv.org/abs/2603.10062v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,53,Monitoring Agentic Systems Before They're Reliable,https://doi.org/10.48550/arXiv.2606.02494,2606.02494,https://arxiv.org/abs/2606.02494v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,54,"Model Validation of Agentic AI Systems: A POMDP-Based Framework for Belief-State, Forecast, and Policy Validation",https://doi.org/10.48550/arXiv.2606.17383,2606.17383,https://arxiv.org/abs/2606.17383v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,55,MegaFlow: Large-Scale Distributed Orchestration System for the Agentic Era,https://doi.org/10.48550/arXiv.2601.07526,2601.07526,https://arxiv.org/abs/2601.07526v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,56,Measurement Without Validity: The Compounding Reliability Problem in Agentic AI Evaluation,https://doi.org/10.48550/arXiv.2608.00794,2608.00794,https://arxiv.org/abs/2608.00794v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,57,"Making Sense of AI Agents Hype: Adoption, Architectures, and Takeaways from Practitioners",https://doi.org/10.48550/arXiv.2604.00189,2604.00189,https://arxiv.org/abs/2604.00189v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,58,MEMOREPAIR: Barrier-First Cascade Repair in Agentic Memory,https://doi.org/10.48550/arXiv.2605.07242,2605.07242,https://arxiv.org/abs/2605.07242v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,59,"MAESTRO: Multi-Agent Evaluation Suite for Testing, Reliability, and Observability",https://doi.org/10.48550/arXiv.2601.00481,2601.00481,https://arxiv.org/abs/2601.00481v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,60,Leveraging the Learning Curve: Reusing Existing Architectural Patterns to Design and Implement MAS,10.1109/ACCESS.2025.3546526,2606.00287,https://arxiv.org/abs/2606.00287v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,61,Learning to Orchestrate Agents under Uncertainty,https://doi.org/10.48550/arXiv.2605.27073,2605.27073,https://arxiv.org/abs/2605.27073v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,62,LLM-as-Code: Agentic Programming for Agent Harness,https://doi.org/10.48550/arXiv.2606.15874,2606.15874,https://arxiv.org/abs/2606.15874v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,63,Judge Reliability Harness: Stress Testing the Reliability of LLM Judges,https://doi.org/10.48550/arXiv.2603.05399,2603.05399,https://arxiv.org/abs/2603.05399v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,64,Inside the Scaffold: A Source-Code Taxonomy of Coding Agent Architectures,https://doi.org/10.48550/arXiv.2604.03515,2604.03515,https://arxiv.org/abs/2604.03515v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,65,Infrastructure for the Agentic Web: Gap Analysis and Architecture from the Agentverse Platform,https://doi.org/10.48550/arXiv.2606.20570,2606.20570,https://arxiv.org/abs/2606.20570v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,66,Industrializing Prediction-Powered Inference: The GLIDE Library for Reliable GenAI and Agentic Systems Evaluation,https://doi.org/10.48550/arXiv.2605.31278,2605.31278,https://arxiv.org/abs/2605.31278v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,67,In-Context Prompting Obsoletes Agent Orchestration for Procedural Tasks,https://doi.org/10.48550/arXiv.2604.27891,2604.27891,https://arxiv.org/abs/2604.27891v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,68,IFCMemoryBench: Evaluating Long-Term Memory of LLM-Based Agents in BIM Information Retrieval,https://doi.org/10.48550/arXiv.2607.26072,2607.26072,https://arxiv.org/abs/2607.26072v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,69,How Many Tasks Are Enough for Agent Benchmark Decisions? A Replay Analysis of Public LLM Agent Benchmarks,https://doi.org/10.48550/arXiv.2607.12338,2607.12338,https://arxiv.org/abs/2607.12338v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,70,Harnessing Agent Skills: Architectural Patterns and a Reference Architecture for Skill-Mediated LLM Agents,https://doi.org/10.48550/arXiv.2606.20631,2606.20631,https://arxiv.org/abs/2606.20631v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,71,HDP: A Lightweight Cryptographic Protocol for Human Delegation Provenance in Agentic AI Systems,https://doi.org/10.48550/arXiv.2604.04522,2604.04522,https://arxiv.org/abs/2604.04522v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,72,HANDBOOK.md: A Benchmark for Long-Context Agentic Instruction Following,https://doi.org/10.48550/arXiv.2607.25398,2607.25398,https://arxiv.org/abs/2607.25398v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,73,Guardrails as Scapegoats: Auditing Unfaithful Safety Refusals in Tool-Augmented LLM Agents,https://doi.org/10.48550/arXiv.2607.19449,2607.19449,https://arxiv.org/abs/2607.19449v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,74,GraphBit: A Graph-based Agentic Framework for Non-Linear Agent Orchestration,https://doi.org/10.48550/arXiv.2605.13848,2605.13848,https://arxiv.org/abs/2605.13848v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,75,Governance by Design: A Parsonian Institutional Architecture for Internet-Wide Agent Societies,https://doi.org/10.48550/arXiv.2604.11337,2604.11337,https://arxiv.org/abs/2604.11337v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,76,"From Goals to Aspects, Revisited: An NFR Pattern Language for Agentic AI Systems",https://doi.org/10.48550/arXiv.2603.00472,2603.00472,https://arxiv.org/abs/2603.00472v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,77,From Failed Trajectories to Reliable LLM Agents: Diagnosing and Repairing Harness Flaws,https://doi.org/10.48550/arXiv.2606.06324,2606.06324,https://arxiv.org/abs/2606.06324v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,78,From Automated to Autonomous: Hierarchical Agent-native Network Architecture (HANA),10.1109/LNET.2026.3693226,2605.20608,https://arxiv.org/abs/2605.20608v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,79,Fisher-R1: Training LLM Agents for Reliable Hypothesis Testing,https://doi.org/10.48550/arXiv.2608.07437,2608.07437,https://arxiv.org/abs/2608.07437v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,80,Experience as a Compass: Multi-agent RAG with Evolving Orchestration and Agent Prompts,https://doi.org/10.48550/arXiv.2604.00901,2604.00901,https://arxiv.org/abs/2604.00901v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,81,Evaluating Fuzz Testing for Reinforcement Learning Agents,https://doi.org/10.48550/arXiv.2607.24577,2607.24577,https://arxiv.org/abs/2607.24577v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,82,Empowering Autonomous Debugging Agents with Efficient Dynamic Analysis,10.1145/3797126,2604.24212,https://arxiv.org/abs/2604.24212v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,83,Empirical Comparison of Agent Communication Protocols for Task Orchestration,https://doi.org/10.48550/arXiv.2603.22823,2603.22823,https://arxiv.org/abs/2603.22823v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,84,EcoAgent-Bench: Evaluating Economic Decision-Making in Budget-Constrained LLM Agents,https://doi.org/10.48550/arXiv.2608.05519,2608.05519,https://arxiv.org/abs/2608.05519v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,85,"Do Cross-References Help LLM Agents Complete Documents? Search Cost, Robustness, and Unreachable Content on a Wiki-Style Corpus",,,https://openalex.org/W4287207977,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,86,Distribution-Free Uncertainty Quantification for Continuous AI Agent Evaluation,https://doi.org/10.48550/arXiv.2605.19779,2605.19779,https://arxiv.org/abs/2605.19779v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,87,Diagnosis-Driven Automatic Repair for Agentic Workflow via Symbolic Inference,https://doi.org/10.48550/arXiv.2607.02882,2607.02882,https://arxiv.org/abs/2607.02882v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,88,Designing Intelligent Enterprise Agents: A Capability-Aligned Multi-Agent Architecture,https://doi.org/10.48550/arXiv.2605.08258,2605.08258,https://arxiv.org/abs/2605.08258v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,89,Design and Implementation of Agentic Orchestrations and Orchestration of Agents,https://doi.org/10.48550/arXiv.2606.31518,2606.31518,https://arxiv.org/abs/2606.31518v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,90,Deployment Decision Reliability: A Generalizability-Theory Framework for Sizing Long-Horizon Agent Evaluations,https://doi.org/10.48550/arXiv.2608.11323,2608.11323,https://arxiv.org/abs/2608.11323v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,91,Deontic Policies for Runtime Governance of Agentic AI Systems,https://doi.org/10.48550/arXiv.2606.19464,2606.19464,https://arxiv.org/abs/2606.19464v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,92,Democratizing Agent Deployment Safety: A Structural Monitoring Approach,https://doi.org/10.48550/arXiv.2607.14570,2607.14570,https://arxiv.org/abs/2607.14570v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,93,DeepXiv-SDK: An Agentic Data Interface for Scientific Literature,https://doi.org/10.48550/arXiv.2603.00084,2603.00084,https://arxiv.org/abs/2603.00084v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,94,Debug2Fix: Can Interactive Debugging Help Coding Agents Fix More Bugs?,https://doi.org/10.48550/arXiv.2602.18571,2602.18571,https://arxiv.org/abs/2602.18571v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,95,DUCTILE: Agentic LLM Orchestration of Engineering Analysis in Product Development Practice,https://doi.org/10.48550/arXiv.2603.10249,2603.10249,https://arxiv.org/abs/2603.10249v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,96,Context Kubernetes: Declarative Orchestration of Enterprise Knowledge for Agentic AI Systems,https://doi.org/10.48550/arXiv.2604.11623,2604.11623,https://arxiv.org/abs/2604.11623v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,97,ClawTrace: Cost-Aware Tracing for LLM Agent Skill Distillation,https://doi.org/10.48550/arXiv.2604.23853,2604.23853,https://arxiv.org/abs/2604.23853v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,98,CapSeal: Capability-Sealed Secret Mediation for Secure Agent Execution,https://doi.org/10.48550/arXiv.2604.16762,2604.16762,https://arxiv.org/abs/2604.16762v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,99,Caging the Agents: A Zero Trust Security Architecture for Autonomous AI in Healthcare,https://doi.org/10.48550/arXiv.2603.17419,2603.17419,https://arxiv.org/abs/2603.17419v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,100,CPEMH: An Agentic Framework for Prompt-Driven Behavior Evaluation and Assurance in Foundation-Model Systems for Mental Health Screening,https://doi.org/10.48550/arXiv.2605.11341,2605.11341,https://arxiv.org/abs/2605.11341v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,101,CI4A: Semantic Component Interfaces for Agents Empowering Web Automation,https://doi.org/10.48550/arXiv.2601.14790,2601.14790,https://arxiv.org/abs/2601.14790v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,102,"CAGE-1: Control, Assurance, and Governance Evaluation for Enterprise Agentic AI",https://doi.org/10.48550/arXiv.2607.03510,2607.03510,https://arxiv.org/abs/2607.03510v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,103,Bridging Design and Implementation: A Study of Multi-Agent LLM Architectures for Automated Front-End Generation.,10.1145/3793302.3793371,,https://dblp.org/rec/conf/msr/RizkKS26,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,104,Autonomous Incident Resolution at Hyperscale: An Agentic AI Architecture for Network Operations,https://doi.org/10.48550/arXiv.2606.09122,2606.09122,https://arxiv.org/abs/2606.09122v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,105,Assurance-Scoped Reliability for Agentic Networks: Capturing the State That Matters,https://doi.org/10.48550/arXiv.2607.26953,2607.26953,https://arxiv.org/abs/2607.26953v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,106,Are Performance-Optimization Benchmarks Reliably Measuring Coding Agents?,https://doi.org/10.48550/arXiv.2607.01211,2607.01211,https://arxiv.org/abs/2607.01211v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,107,Architecture Matters for Multi-Agent Security,https://doi.org/10.48550/arXiv.2604.23459,2604.23459,https://arxiv.org/abs/2604.23459v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,108,Architectural Implications of Agentic AI Workflows,https://doi.org/10.48550/arXiv.2608.04458,2608.04458,https://arxiv.org/abs/2608.04458v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,109,Architectural Design Decisions in AI Agent Harnesses,https://doi.org/10.48550/arXiv.2604.18071,2604.18071,https://arxiv.org/abs/2604.18071v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,110,Architecting Agentic Communities using Design Patterns,https://doi.org/10.48550/arXiv.2601.03624,2601.03624,https://arxiv.org/abs/2601.03624v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,111,Architecting AgentOps Needs CHANGE,https://doi.org/10.48550/arXiv.2601.06456,2601.06456,https://arxiv.org/abs/2601.06456v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,112,"All Smoke, No Alarm: Oracle Signals in Agent-Authored Test Code",https://doi.org/10.48550/arXiv.2606.18168,2606.18168,https://arxiv.org/abs/2606.18168v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,113,Agents at Risk: How Users Unwittingly Undermine LLM Safety,https://doi.org/10.48550/arXiv.2601.10758,2601.10758,https://arxiv.org/abs/2601.10758v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,114,Agentic Social Affordance Framework (ASAF): Agent Identity Design as a Collaboration Interface in Multi-Agent Systems,https://doi.org/10.48550/arXiv.2606.09832,2606.09832,https://arxiv.org/abs/2606.09832v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,115,Agentic Design Patterns: A System-Theoretic Framework,https://doi.org/10.48550/arXiv.2601.19752,2601.19752,https://arxiv.org/abs/2601.19752v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,116,Agentic Configuration Management (ACM): A Reference Configuration Model for Governed Agentic Systems,https://doi.org/10.48550/arXiv.2608.11166,2608.11166,https://arxiv.org/abs/2608.11166v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,117,Agentic AI Translate: An Agentic Translator Prototype for Translation as Communication Design,https://doi.org/10.48550/arXiv.2605.17041,2605.17041,https://arxiv.org/abs/2605.17041v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,118,AgentTrace: A Structured Logging Framework for Agent System Observability,https://doi.org/10.48550/arXiv.2602.10133,2602.10133,https://arxiv.org/abs/2602.10133v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,119,AgentStepper: Interactive Debugging of Software Development Agents,https://doi.org/10.48550/arXiv.2602.06593,2602.06593,https://arxiv.org/abs/2602.06593v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,120,Agent Benchmarks Fail Public Sector Requirements,https://doi.org/10.48550/arXiv.2601.20617,2601.20617,https://arxiv.org/abs/2601.20617v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,121,Aethon: A Reference-Based Replication Primitive for Constant-Time Instantiation of Stateful AI Agents,https://doi.org/10.48550/arXiv.2604.12129,2604.12129,https://arxiv.org/abs/2604.12129v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,122,Adversarial Stress Testing of Role-Playing Language Agents using Multi-Agent Evaluation,https://doi.org/10.48550/arXiv.2608.03166,2608.03166,https://arxiv.org/abs/2608.03166v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,123,ActBench: Self-Evolving Benchmark of Behavioral Safety in Cowork Agents,https://doi.org/10.48550/arXiv.2608.09476,2608.09476,https://arxiv.org/abs/2608.09476v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,124,ATBench: A Diverse and Realistic Agent Trajectory Benchmark for Safety Evaluation and Diagnosis,https://doi.org/10.48550/arXiv.2604.02022,2604.02022,https://arxiv.org/abs/2604.02022v4,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,125,APWA: A Distributed Architecture for Parallelizable Agentic Workflows,https://doi.org/10.48550/arXiv.2605.15132,2605.15132,https://arxiv.org/abs/2605.15132v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,126,AONA: A Comprehensive Architecture and Workflow Design for Global Agentic Collaboration,https://doi.org/10.48550/arXiv.2606.20573,2606.20573,https://arxiv.org/abs/2606.20573v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,127,ANX: Protocol-First Design for AI Agent Interaction with a Supporting 3EX Decoupled Architecture,https://doi.org/10.48550/arXiv.2604.04820,2604.04820,https://arxiv.org/abs/2604.04820v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,128,AIvilization v0: Toward Large-Scale Artificial Social Simulation with a Unified Agent Architecture and Adaptive Agent Profiles,https://doi.org/10.48550/arXiv.2602.10429,2602.10429,https://arxiv.org/abs/2602.10429v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,129,AEVAL: From Anecdotal to Deterministic Testing for Agentic Skill Workflows,https://doi.org/10.48550/arXiv.2607.16345,2607.16345,https://arxiv.org/abs/2607.16345v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,130,AEMA: Verifiable Evaluation Framework for Trustworthy and Controlled Agentic LLM Systems,https://doi.org/10.48550/arXiv.2601.11903,2601.11903,https://arxiv.org/abs/2601.11903v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,131,"A Trace-Based Assurance Framework for Agentic AI Orchestration: Contracts, Testing, and Governance",https://doi.org/10.48550/arXiv.2603.18096,2603.18096,https://arxiv.org/abs/2603.18096v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,132,A Reference Architecture for Agentic Hybrid Retrieval in Dataset Search,https://doi.org/10.48550/arXiv.2604.16394,2604.16394,https://arxiv.org/abs/2604.16394v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,133,A Physical Agentic Loop for Language-Guided Grasping with Execution-State Monitoring,https://doi.org/10.48550/arXiv.2604.07395,2604.07395,https://arxiv.org/abs/2604.07395v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,134,A Methodology for Selecting and Composing Runtime Architecture Patterns for Production LLM Agents,https://doi.org/10.48550/arXiv.2605.20173,2605.20173,https://arxiv.org/abs/2605.20173v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,135,A MODULAR BENCHMARKING FRAMEWORK FOR EVALUATING LLM-BASED AGENT APPLICATIONS,https://doi.org/10.34218/ijrcait_09_01_001,,https://openalex.org/W7119224602,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,136,A Five-Plane Reference Architecture for Runtime Governance of Production AI Agents,https://doi.org/10.48550/arXiv.2606.12320,2606.12320,https://arxiv.org/abs/2606.12320v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,137,4D-ARE: Bridging the Attribution Gap in LLM Agent Requirements Engineering,https://doi.org/10.48550/arXiv.2601.04556,2601.04556,https://arxiv.org/abs/2601.04556v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,138,WAREX: Web Agent Reliability Evaluation on Existing Benchmarks,https://doi.org/10.48550/arXiv.2510.03285,2510.03285,https://arxiv.org/abs/2510.03285v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,139,Unintended Misalignment from Agentic Fine-Tuning: Risks and Mitigation,https://doi.org/10.48550/arXiv.2508.14031,2508.14031,https://arxiv.org/abs/2508.14031v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,140,UI-CUBE: Enterprise-Grade Computer Use Agent Benchmarking Beyond Task Accuracy to Operational Reliability,https://doi.org/10.48550/arXiv.2511.17131,2511.17131,https://arxiv.org/abs/2511.17131v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,141,Trustworthy AI in the Agentic Lakehouse: from Concurrency to Governance,https://doi.org/10.48550/arXiv.2511.16402,2511.16402,https://arxiv.org/abs/2511.16402v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,142,Towards Self-Evolving Benchmarks: Synthesizing Agent Trajectories via Test-Time Exploration under Validate-by-Reproduce Paradigm,https://doi.org/10.48550/arXiv.2510.00415,2510.00415,https://arxiv.org/abs/2510.00415v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,143,Towards Efficient Agents: A Co-Design of Inference Architecture and System,https://doi.org/10.48550/arXiv.2512.18337,2512.18337,https://arxiv.org/abs/2512.18337v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,144,The OpenHands Software Agent SDK: A Composable and Extensible Foundation for Production Agents,https://doi.org/10.48550/arXiv.2511.03690,2511.03690,https://arxiv.org/abs/2511.03690v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,145,The AI Agent Index,https://doi.org/10.48550/arXiv.2502.01635,2502.01635,https://arxiv.org/abs/2502.01635v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,146,The AGNTCY Agent Directory Service: Architecture and Implementation,https://doi.org/10.48550/arXiv.2509.18787,2509.18787,https://arxiv.org/abs/2509.18787v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,147,Swiss Cheese Model for AI Safety: A Taxonomy and Reference Architecture for Multi-Layered Guardrails of Foundation Model Based Agents,https://doi.org/10.1109/icsa65012.2025.00014,,https://openalex.org/W7165728955,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,148,Structured Cognitive Loop for Behavioral Intelligence in Large Language Model Agents (Extended Revision: From Behavioral Architecture to Epistemic Accountability),https://doi.org/10.48550/arXiv.2510.05107,2510.05107,https://arxiv.org/abs/2510.05107v5,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,149,SWEnergy: An Empirical Study on Energy Efficiency in Agentic Issue Resolution Frameworks with SLMs,10.1145/3786167.3788406,2512.09543,https://arxiv.org/abs/2512.09543v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,150,"STRIDE: A Systematic Framework for Selecting AI Modalities -- Agentic AI, AI Assistants, or LLM Calls",https://doi.org/10.48550/arXiv.2512.02228,2512.02228,https://arxiv.org/abs/2512.02228v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,151,SALLMA: A Software Architecture for LLM-Based Multi-Agent Systems,https://doi.org/10.1109/satrends66715.2025.00006,,https://openalex.org/W4411232609,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,152,SAGA: A Security Architecture for Governing AI Agentic Systems,https://doi.org/10.48550/arXiv.2504.21034,2504.21034,https://arxiv.org/abs/2504.21034v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,153,Requirements for Recognition and Rapid Response to Unfamiliar Events Outside of Agent Design Scope,https://doi.org/10.48550/arXiv.2504.12497,2504.12497,https://arxiv.org/abs/2504.12497v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,154,Representing Prompting Patterns with PDL: Compliance Agent Case Study,https://doi.org/10.48550/arXiv.2507.06396,2507.06396,https://arxiv.org/abs/2507.06396v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,155,Reliable Weak-to-Strong Monitoring of LLM Agents,https://doi.org/10.48550/arXiv.2508.19461,2508.19461,https://arxiv.org/abs/2508.19461v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,156,RAI: Flexible Agent Framework for Embodied AI,https://doi.org/10.48550/arXiv.2505.07532,2505.07532,https://arxiv.org/abs/2505.07532v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,157,Preventing Rogue Agents Improves Multi-Agent Collaboration,https://doi.org/10.48550/arXiv.2502.05986,2502.05986,https://arxiv.org/abs/2502.05986v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,158,Physical AI Agents: Integrating Cognitive Intelligence with Real-World Action,https://doi.org/10.32388/ha0f5z,,https://openalex.org/W4407029652,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,159,"Persona Alchemy: Designing, Evaluating, and Implementing Psychologically-Grounded LLM Agents for Diverse Stakeholder Representation",https://doi.org/10.48550/arXiv.2505.18351,2505.18351,https://arxiv.org/abs/2505.18351v4,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,160,"Pel, A Programming Language for Orchestrating AI Agents",https://doi.org/10.48550/arXiv.2505.13453,2505.13453,https://arxiv.org/abs/2505.13453v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,161,Patterns for a New Generation: AI and Agents,https://doi.org/10.48550/arXiv.2506.09696,2506.09696,https://arxiv.org/abs/2506.09696v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,162,PROV-AGENT: Unified Provenance for Tracking AI Agent Interactions in Agentic Workflows,https://doi.org/10.48550/arXiv.2508.02866,2508.02866,https://arxiv.org/abs/2508.02866v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,163,Orchestration Framework for Financial Agents: From Algorithmic Trading to Agentic Trading,https://doi.org/10.48550/arXiv.2512.02227,2512.02227,https://arxiv.org/abs/2512.02227v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,164,Neural Orchestration for Multi-Agent Systems: A Deep Learning Framework for Optimal Agent Selection in Multi-Domain Task Environments,10.1007/978-3-032-18477-1_55,2505.02861,https://arxiv.org/abs/2505.02861v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,165,NANDA Adaptive Resolver: Architecture for Dynamic Resolution of AI Agent Names,https://doi.org/10.48550/arXiv.2508.03113,2508.03113,https://arxiv.org/abs/2508.03113v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,166,MultiAgentBench : Evaluating the Collaboration and Competition of LLM agents,https://doi.org/10.18653/v1/2025.acl-long.421,,https://openalex.org/W4412945638,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,167,Multi-View Encoders for Performance Prediction in LLM-Based Agentic Workflows,https://doi.org/10.48550/arXiv.2505.19764,2505.19764,https://arxiv.org/abs/2505.19764v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,168,"Multi-Agent LLM Orchestration Achieves Deterministic, High-Quality Decision Support for Incident Response",https://doi.org/10.48550/arXiv.2511.15755,2511.15755,https://arxiv.org/abs/2511.15755v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,169,Memory as a Service (MaaS): Purpose-Bound Memory Mediation for Cooperative Agents,https://doi.org/10.48550/arXiv.2506.22815,2506.22815,https://arxiv.org/abs/2506.22815v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,170,MedAgentBench: A Virtual EHR Environment to Benchmark Medical LLM Agents,https://doi.org/10.1056/aidbp2500144,,https://openalex.org/W4413801638,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,171,LumiMAS: A Comprehensive Framework for Real-Time Monitoring and Enhanced Observability in Multi-Agent Systems,https://doi.org/10.48550/arXiv.2508.12412,2508.12412,https://arxiv.org/abs/2508.12412v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,172,Large Language Models for Process Knowledge Acquisition,https://doi.org/10.1007/s12599-025-00976-w,,https://openalex.org/W4417319448,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,173,Interactive Debugging and Steering of Multi-Agent AI Systems,https://doi.org/10.1145/3706598.3713581,2503.02068,https://arxiv.org/abs/2503.02068v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,174,Implementing Agents in JavaScript,https://doi.org/10.48550/arXiv.2505.18228,2505.18228,https://arxiv.org/abs/2505.18228v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,175,Fortifying the Agentic Web: A Unified Zero-Trust Architecture Against Logic-layer Threats,https://doi.org/10.48550/arXiv.2508.12259,2508.12259,https://arxiv.org/abs/2508.12259v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,176,Evaluation-Driven Development and Operations of LLM Agents: A Process Model and Reference Architecture,https://doi.org/10.2139/ssrn.5775317,2411.13768,https://openalex.org/W4416396996,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,177,Evaluating LLM Agent Adherence to Hierarchical Safety Principles: A Lightweight Benchmark for Probing Foundational Controllability Components,https://doi.org/10.48550/arXiv.2506.02357,2506.02357,https://arxiv.org/abs/2506.02357v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,178,EnCompass: Enhancing Agent Programming with Search Over Program Execution Paths,https://doi.org/10.48550/arXiv.2512.03571,2512.03571,https://arxiv.org/abs/2512.03571v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,179,E-valuator: Reliable Agent Verifiers with Sequential Hypothesis Testing,https://doi.org/10.48550/arXiv.2512.03109,2512.03109,https://arxiv.org/abs/2512.03109v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,180,DoVer: Intervention-Driven Auto Debugging for LLM Multi-Agent Systems,https://doi.org/10.48550/arXiv.2512.06749,2512.06749,https://arxiv.org/abs/2512.06749v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,181,"Designing The Internet of Agents: A Framework for Trustworthy, Transparent, and Collaborative Human-Agent Interaction (HAX)",https://doi.org/10.48550/arXiv.2512.11979,2512.11979,https://arxiv.org/abs/2512.11979v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,182,Design Patterns for Securing LLM Agents against Prompt Injections,https://doi.org/10.48550/arXiv.2506.08837,2506.08837,https://arxiv.org/abs/2506.08837v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,183,Controlling AI Agent Participation in Group Conversations: A Human-Centered Approach,https://doi.org/10.1145/3708359.3712089,2501.17258,https://openalex.org/W4406975180,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,184,Control Plane as a Tool: A Scalable Design Pattern for Agentic AI Systems,https://doi.org/10.48550/arXiv.2505.06817,2505.06817,https://arxiv.org/abs/2505.06817v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,185,"Cerebrum (AIOS SDK): A Platform for Agent Development, Deployment, Distribution, and Discovery",https://doi.org/10.48550/arXiv.2503.11444,2503.11444,https://arxiv.org/abs/2503.11444v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,186,"Building Browser Agents: Architecture, Security, and Practical Solutions",https://doi.org/10.48550/arXiv.2511.19477,2511.19477,https://arxiv.org/abs/2511.19477v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,187,AutoTool: Dynamic Tool Selection and Integration for Agentic Reasoning,https://doi.org/10.48550/arXiv.2512.13278,2512.13278,https://arxiv.org/abs/2512.13278v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,188,Authenticated Delegation and Authorized AI Agents,https://doi.org/10.48550/arXiv.2501.09674,2501.09674,https://arxiv.org/abs/2501.09674v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,189,Architectures for Building Agentic AI,https://doi.org/10.48550/arXiv.2512.09458,2512.09458,https://arxiv.org/abs/2512.09458v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,190,An Empirical Study of Testing Practices in Open Source AI Agent Frameworks and Agentic Applications,https://doi.org/10.48550/arXiv.2509.19185,2509.19185,https://arxiv.org/abs/2509.19185v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,191,An Empirical Study of Agent Developer Practices in AI Agent Frameworks,https://doi.org/10.48550/arXiv.2512.01939,2512.01939,https://arxiv.org/abs/2512.01939v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,192,"An Adaptive, Data-Integrated Agent-Based Modeling Framework for Explainable and Contestable Policy Design",https://doi.org/10.48550/arXiv.2511.19726,2511.19726,https://arxiv.org/abs/2511.19726v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,193,Agint: Agentic Graph Compilation for Software Engineering Agents,https://doi.org/10.48550/arXiv.2511.19635,2511.19635,https://arxiv.org/abs/2511.19635v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,194,Agentic Systems: A Guide to Transforming Industries with Vertical AI Agents,https://doi.org/10.32388/2dkdck,2501.00881,https://openalex.org/W4406516973,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,195,Agentic Lybic: Multi-Agent Execution System with Tiered Reasoning and Orchestration,https://doi.org/10.48550/arXiv.2509.11067,2509.11067,https://arxiv.org/abs/2509.11067v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,196,Agentic AI with Orchestrator-Agent Trust: A Modular Visual Classification Framework with Trust-Aware Orchestration and RAG-Based Reasoning,https://doi.org/10.48550/arXiv.2507.10571,2507.10571,https://arxiv.org/abs/2507.10571v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,197,Agentic AI Process Observability: Discovering Behavioral Variability,https://doi.org/10.48550/arXiv.2505.20127,2505.20127,https://arxiv.org/abs/2505.20127v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,198,AgentSight: System-Level Observability for AI Agents Using eBPF,https://doi.org/10.1145/3766882.3767169,2508.02736,https://arxiv.org/abs/2508.02736v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,199,AgentRAN: An Agentic AI Architecture for Autonomous Control of Open 6G Networks,https://doi.org/10.48550/arXiv.2508.17778,2508.17778,https://arxiv.org/abs/2508.17778v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,200,AgentNet: Decentralized Evolutionary Coordination for LLM-based Multi-Agent Systems,https://doi.org/10.52202/085713-3578,,https://openalex.org/W4412354933,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,201,AgentMesh: A Cooperative Multi-Agent Generative AI Framework for Software Development Automation,https://doi.org/10.48550/arXiv.2507.19902,2507.19902,https://arxiv.org/abs/2507.19902v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,202,AgentGuard: Runtime Verification of AI Agents,https://doi.org/10.48550/arXiv.2509.23864,2509.23864,https://arxiv.org/abs/2509.23864v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,203,AgentGuard: Repurposing Agentic Orchestrator for Safety Evaluation of Tool Orchestration,https://doi.org/10.48550/arXiv.2502.09809,2502.09809,https://arxiv.org/abs/2502.09809v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,204,AgentArch: A Comprehensive Benchmark to Evaluate Agent Architectures in Enterprise,https://doi.org/10.48550/arXiv.2509.10769,2509.10769,https://arxiv.org/abs/2509.10769v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,205,AgentArcEval: An Architecture Evaluation Method for Foundation Model based Agents,https://doi.org/10.1016/j.jss.2025.112656,2510.21031,https://arxiv.org/abs/2510.21031v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,206,Agent-Testing Agent: A Meta-Agent for Automated Testing and Evaluation of Conversational AI Agents,https://doi.org/10.48550/arXiv.2508.17393,2508.17393,https://arxiv.org/abs/2508.17393v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,207,Agent-R1: A Unified and Modular Framework for Agentic Reinforcement Learning,https://doi.org/10.48550/arXiv.2511.14460,2511.14460,https://arxiv.org/abs/2511.14460v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,208,Agent-Oriented Visual Programming for the Web of Things,https://doi.org/10.48550/arXiv.2511.13158,2511.13158,https://arxiv.org/abs/2511.13158v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,209,Agent Network Protocol Technical White Paper,https://doi.org/10.48550/arXiv.2508.00007,2508.00007,https://arxiv.org/abs/2508.00007v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,210,AI Agentic workflows and Enterprise APIs: Adapting API architectures for the age of AI agents,https://doi.org/10.48550/arXiv.2502.17443,2502.17443,https://arxiv.org/abs/2502.17443v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,211,AGENTSAFE: A Unified Framework for Ethical Assurance and Governance in Agentic AI,https://doi.org/10.48550/arXiv.2512.03180,2512.03180,https://arxiv.org/abs/2512.03180v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,212,A Multi-AI Agent System for Autonomous Optimization of Agentic AI Solutions via Iterative Refinement and LLM-Driven Feedback Loops,https://doi.org/10.18653/v1/2025.realm-1.4,,https://openalex.org/W4412944318,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,213,A Layered Protocol Architecture for the Internet of Agents,https://doi.org/10.48550/arXiv.2511.19699,2511.19699,https://arxiv.org/abs/2511.19699v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,214,A Declarative Language for Building And Orchestrating LLM-Powered Agent Workflows,https://doi.org/10.48550/arXiv.2512.19769,2512.19769,https://arxiv.org/abs/2512.19769v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,215,A Comparative Study Towards Designing a Hybrid Architecture of Microservices and LLM-based Multi-Agent Systems.,10.1109/APSEC66846.2025.00077,,https://dblp.org/rec/conf/apsec/YazdanianLL25,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,216,"When Large Language Model Agents Meet 6G Networks: Perception, Grounding, and Alignment",https://doi.org/10.1109/mwc.005.2400019,,https://openalex.org/W4401878796,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,217,WaitGPT: Monitoring and Steering Conversational LLM Agent in Data Analysis with On-the-Fly Code Visualization,https://doi.org/10.1145/3654777.3676374,2408.01703,https://openalex.org/W4403334501,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,218,Visibility into AI Agents,https://doi.org/10.1145/3630106.3658948,,https://openalex.org/W4399364360,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,219,TrustAgent: Towards Safe and Trustworthy LLM-based Agents,https://doi.org/10.18653/v1/2024.findings-emnlp.585,,https://openalex.org/W4404780931,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,220,TravelPlanner: A Benchmark for Real-World Planning with Language Agents,https://doi.org/10.48550/arXiv.2402.01622,2402.01622,https://arxiv.org/abs/2402.01622v4,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,221,TapeAgents: a Holistic Framework for Agent Development and Optimization,https://doi.org/10.48550/arXiv.2412.08445,2412.08445,https://arxiv.org/abs/2412.08445v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,222,ST-WebAgentBench: A Benchmark for Evaluating Safety and Trustworthiness in Web Agents,https://doi.org/10.48550/arXiv.2410.06703,2410.06703,https://arxiv.org/abs/2410.06703v7,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,223,R-Judge: Benchmarking Safety Risk Awareness for LLM Agents,https://doi.org/10.18653/v1/2024.findings-emnlp.79,,https://openalex.org/W4404782219,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,224,MatPlotAgent: Method and Evaluation for LLM-Based Agentic Scientific Data Visualization,https://doi.org/10.18653/v1/2024.findings-acl.701,,https://openalex.org/W4402670103,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,225,Magentic-One: A Generalist Multi-Agent System for Solving Complex Tasks,https://doi.org/10.48550/arXiv.2411.04468,2411.04468,https://arxiv.org/abs/2411.04468v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,226,Language agents achieve superhuman synthesis of scientific knowledge,https://doi.org/10.48550/arXiv.2409.13740,2409.13740,https://arxiv.org/abs/2409.13740v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,227,LLMind: Orchestrating AI and IoT with LLM for Complex Task Execution,https://doi.org/10.1109/mcom.002.2400106,,https://openalex.org/W4402916969,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,228,LLM-Agent-UMF: LLM-based Agent Unified Modeling Framework for Seamless Design of Multi Active/Passive Core-Agent Architectures,https://doi.org/10.48550/arXiv.2409.11393,2409.11393,https://arxiv.org/abs/2409.11393v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,229,Interactive Speculative Planning: Enhance Agent Efficiency through Co-design of System and User Interface,https://doi.org/10.48550/arXiv.2410.00079,2410.00079,https://arxiv.org/abs/2410.00079v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,230,InjecAgent: Benchmarking Indirect Prompt Injections in Tool-Integrated Large Language Model Agents,https://doi.org/10.18653/v1/2024.findings-acl.624,,https://openalex.org/W4402670146,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,231,Human-AI Teamwork Interface Design Using Patterns of Interactions,https://doi.org/10.1080/10447318.2024.2389350,,https://openalex.org/W4401870239,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,232,HoneyComb: A Flexible LLM-Based Agent System for Materials Science,https://doi.org/10.18653/v1/2024.findings-emnlp.192,2409.00135,https://arxiv.org/abs/2409.00135v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,233,HackSynth: LLM Agent and Evaluation Framework for Autonomous Penetration Testing,https://doi.org/10.48550/arXiv.2412.01778,2412.01778,https://arxiv.org/abs/2412.01778v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,234,Governing AI Agents,https://doi.org/10.2139/ssrn.4772956,,https://openalex.org/W4394828430,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,235,FlowBench: Revisiting and Benchmarking Workflow-Guided Planning for LLM-based Agents,https://doi.org/10.18653/v1/2024.findings-emnlp.638,,https://openalex.org/W4404792846,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,236,Evaluating large language models as agents in the clinic,https://doi.org/10.1038/s41746-024-01083-y,,https://openalex.org/W4393867901,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,237,Evaluating Very Long-Term Conversational Memory of LLM Agents,https://doi.org/10.18653/v1/2024.acl-long.747,,https://openalex.org/W4402684150,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,238,Digital-Twin-Enabled Framework for Training and Deploying AI Agents for Production Scheduling,https://doi.org/10.1007/978-3-031-46452-2_9,,https://openalex.org/W4391645823,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,239,Designing Heterogeneous LLM Agents for Financial Sentiment Analysis,https://doi.org/10.1145/3688399,,https://openalex.org/W4401545735,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,240,Contract-based Design and Verification of Multi-Agent Systems with Quantitative Temporal Requirements,https://doi.org/10.48550/arXiv.2412.13114,2412.13114,https://arxiv.org/abs/2412.13114v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,241,Building AI Agents for Autonomous Clouds: Challenges and Design Principles,https://doi.org/10.1145/3698038.3698525,,https://openalex.org/W4404385440,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,242,Aviary: training language agents on challenging scientific tasks,https://doi.org/10.48550/arXiv.2412.21154,2412.21154,https://arxiv.org/abs/2412.21154v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,243,AutoPenBench: Benchmarking Generative Agents for Penetration Testing,https://doi.org/10.48550/arXiv.2410.03225,2410.03225,https://arxiv.org/abs/2410.03225v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,244,AutoGen Studio: A No-Code Developer Tool for Building and Debugging Multi-Agent Systems,https://doi.org/10.48550/arXiv.2408.15247,2408.15247,https://arxiv.org/abs/2408.15247v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,245,AgentLite: A Lightweight Library for Building and Advancing Task-Oriented LLM Agent System,https://doi.org/10.48550/arXiv.2402.15538,2402.15538,https://arxiv.org/abs/2402.15538v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,246,AgentDojo: A Dynamic Environment to Evaluate Prompt Injection Attacks and Defenses for LLM Agents,https://doi.org/10.52202/079017-2636,,https://openalex.org/W4415796822,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,247,Agent-as-a-Judge: Evaluate Agents with Agents,https://doi.org/10.48550/arXiv.2410.10934,2410.10934,https://arxiv.org/abs/2410.10934v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,248,Agent-SafetyBench: Evaluating the Safety of LLM Agents,https://doi.org/10.48550/arXiv.2412.14470,2412.14470,https://arxiv.org/abs/2412.14470v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,249,AIOS: LLM Agent Operating System,https://doi.org/10.48550/arXiv.2403.16971,2403.16971,https://arxiv.org/abs/2403.16971v5,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,250,A mechanism for discovering semantic relationships among agent communication protocols,10.1007/s10458-010-9154-1,2401.16216,https://arxiv.org/abs/2401.16216v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,251,ZSC-Eval: An Evaluation Toolkit and Benchmark for Multi-agent Zero-shot Coordination,https://doi.org/10.48550/arXiv.2310.05208,2310.05208,https://arxiv.org/abs/2310.05208v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,252,Towards Responsible Generative AI: A Reference Architecture for Designing Foundation Model based Agents,https://doi.org/10.1109/icsa-c63560.2024.00028,2311.13148,https://arxiv.org/abs/2311.13148v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,253,Reflexion: Language Agents with Verbal Reinforcement Learning,https://doi.org/10.48550/arXiv.2303.11366,2303.11366,https://arxiv.org/abs/2303.11366v4,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,254,On the Use of Asset Administration Shell for Modeling and Deploying Production Scheduling Agents within a Multi-Agent System,https://doi.org/10.3390/app13179540,,https://openalex.org/W4386091600,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,255,Multi-Agent Systems Requirements Analysis for Patient-centered Healthcare Consultancy Service,https://doi.org/10.26483/ijarcs.v14i5.7013,,https://openalex.org/W4388023294,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,256,Multi-Agent Collaboration: Harnessing the Power of Intelligent LLM Agents,https://doi.org/10.48550/arXiv.2306.03314,2306.03314,https://arxiv.org/abs/2306.03314v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,257,MetaGPT: Meta Programming for A Multi-Agent Collaborative Framework,https://doi.org/10.48550/arXiv.2308.00352,2308.00352,https://arxiv.org/abs/2308.00352v7,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,258,Large Language Models as Fiduciaries: A Case Study Toward Robustly Communicating With Artificial Intelligence Through Legal Standards,https://doi.org/10.2139/ssrn.4335945,2301.10095,https://openalex.org/W4318823652,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,259,Generative Agents: Interactive Simulacra of Human Behavior,https://doi.org/10.1145/3586183.3606763,,https://openalex.org/W4387835442,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,260,Flexible Agent Architecture: Mixing Reactive and Deliberative Behaviors in SPADE,https://doi.org/10.3390/electronics12030659,,https://openalex.org/W4318482968,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,261,Evil Geniuses: Delving into the Safety of LLM-based Agents,https://doi.org/10.48550/arXiv.2311.11855,2311.11855,https://arxiv.org/abs/2311.11855v2,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,262,A multi-agent and cloud-edge orchestration framework of digital twin for distributed production control,https://doi.org/10.1016/j.rcim.2023.102543,,https://openalex.org/W4319869599,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,263,A Systematic Study and Comprehensive Evaluation of ChatGPT on Benchmark Datasets,https://doi.org/10.18653/v1/2023.findings-acl.29,,https://openalex.org/W4385570371,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,264,A Methodology for Integrating Asset Administration Shells and Multi-agent Systems,https://doi.org/10.1109/isie51358.2023.10227964,,https://openalex.org/W4386323721,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,265,Requirements Engineering Processes for Multi-agent Systems,https://doi.org/10.1007/978-3-031-08202-3_8,,https://openalex.org/W4294405660,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,266,ReAct: Synergizing Reasoning and Acting in Language Models,https://doi.org/10.48550/arXiv.2210.03629,2210.03629,https://arxiv.org/abs/2210.03629v3,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,267,Meaningful human control: actionable properties for AI system development,https://doi.org/10.1007/s43681-022-00167-3,2112.01298,https://openalex.org/W4280654158,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,268,Design patterns for human-AI co-learning: A wizard-of-Oz evaluation in an urban-search-and-rescue task,https://doi.org/10.1016/j.ijhcs.2022.102831,,https://openalex.org/W4223906509,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,269,A New Agent-Based Intelligent Network Architecture,10.1109/MCOMSTD.0001.2100053,2211.01924,https://arxiv.org/abs/2211.01924v1,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,270,A Flexible Agent Architecture in SPADE,https://doi.org/10.1007/978-3-031-18192-4_26,,https://openalex.org/W4313063014,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
primary_chasing_271,2026-08-28,WORKING_PRIMARY_CITATION_INPUT,271,A CPPS-architecture and workflow for bringing agent-based technologies as a form of artificial intelligence into practice,https://doi.org/10.1515/auto-2022-0008,,https://openalex.org/W4281728628,data/search_results/agentware_author_confirmed_snowball_round1_merged_v6_271seeds_complete_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,1,"Towards trustworthy agentic AI: a comprehensive survey of safety, robustness, privacy, and system security",10.20935/AcadAI8260,2605.23989,https://arxiv.org/abs/2605.23989v1,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,2,Taxonomy and Consistency Analysis of Safety Benchmarks for AI Agents,https://doi.org/10.48550/arXiv.2605.16282,2605.16282,https://arxiv.org/abs/2605.16282v1,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,3,"Security, privacy, and agentic AI in a regulatory view: From definitions and distinctions to provisions and reflections",https://doi.org/10.48550/arXiv.2603.18914,2603.18914,https://arxiv.org/abs/2603.18914v1,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,4,"Prompt Injection Attacks in Large Language Models and AI Agent Systems: A Comprehensive Review of Vulnerabilities, Attack Vectors, and Defense Mechanisms",https://doi.org/10.3390/info17010054,,https://openalex.org/W7118532765,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,5,From prompt injections to protocol exploits: Threats in LLM-powered AI agents workflows,https://doi.org/10.1016/j.icte.2025.12.001,,https://openalex.org/W7137031538,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,6,From language to action: a review of large language models as autonomous agents and tool users,https://doi.org/10.1007/s10462-025-11471-9,2508.17281,https://openalex.org/W7118468219,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,7,"Exploring Large Language Model‐Based Intelligent Agents: Definitions, Methods, and Prospects",https://doi.org/10.1002/widm.70111,2401.03428,https://openalex.org/W4390730779,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,8,Engineering Reliable Coding Agents: Evaluating and Operating the System Around the Model,https://doi.org/10.48550/arXiv.2608.13867,2608.13867,https://arxiv.org/abs/2608.13867v1,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,9,Code as Agent Harness,https://doi.org/10.48550/arXiv.2605.18747,2605.18747,https://arxiv.org/abs/2605.18747v1,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,10,Beyond Component Testing: Validating Agentic AI Systems,https://doi.org/10.48550/arXiv.2607.29405,2607.29405,https://arxiv.org/abs/2607.29405v1,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,11,"Agent Skills for Large Language Models: Architecture, Acquisition, Security, and the Path Forward",https://doi.org/10.48550/arXiv.2602.12430,2602.12430,https://arxiv.org/abs/2602.12430v4,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,12,A Survey on Evaluation of LLM-based Agents,https://doi.org/10.18653/v1/2026.findings-acl.1330,2503.16416,https://openalex.org/W4415289348,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,13,"The Rise of Agentic AI: A Review of Definitions, Frameworks, Architectures, Applications, Evaluation Metrics, and Challenges",https://doi.org/10.3390/fi17090404,,https://openalex.org/W4414023998,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,14,"TRiSM for Agentic AI: A Review of Trust, Risk, and Security Management in LLM-based Agentic Multi-Agent Systems",https://doi.org/10.48550/arXiv.2506.04133,2506.04133,https://arxiv.org/abs/2506.04133v5,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,15,Safety at Scale: A Comprehensive Survey of Large Model and Agent Safety,https://doi.org/10.48550/arXiv.2502.05206,2502.05206,https://arxiv.org/abs/2502.05206v6,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,16,Review of autonomous systems and collaborative AI agent frameworks,https://doi.org/10.30574/ijsra.2025.14.2.0439,,https://openalex.org/W4407670622,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,17,Moving From Monolithic To Microservices Architecture for Multi-Agent Systems,10.30574/wjaets.2025.15.1.0480,2505.07838,https://arxiv.org/abs/2505.07838v1,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,18,"LLMOps, AgentOps, and MLOps for Generative AI: A Comprehensive Review",https://doi.org/10.7753/ijcatr1407.1001,,https://openalex.org/W4411716463,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,19,LLM-Based Agents for Tool Learning: A Survey,https://doi.org/10.1007/s41019-025-00296-9,,https://openalex.org/W4411700982,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,20,Evaluation and Benchmarking of LLM Agents: A Survey,https://doi.org/10.1145/3711896.3736570,2507.21504,https://openalex.org/W4412877164,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,21,Distinguishing Autonomous AI Agents from Collaborative Agentic Systems: A Comprehensive Framework for Understanding Modern Intelligent Architectures,https://doi.org/10.48550/arXiv.2506.01438,2506.01438,https://arxiv.org/abs/2506.01438v2,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,22,"AI Agents: Evolution, Architecture, and Real-World Applications",https://doi.org/10.48550/arXiv.2503.12687,2503.12687,https://arxiv.org/abs/2503.12687v1,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,23,"AI Agents vs. Agentic AI: A Conceptual taxonomy, applications and challenges",https://doi.org/10.1016/j.inffus.2025.103599,2505.10468,https://openalex.org/W4413427262,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,24,AI Agents Under Threat: A Survey of Key Security Challenges and Future Pathways,https://doi.org/10.1145/3716628,,https://openalex.org/W4407236106,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,25,A Survey on Trustworthy LLM Agents: Threats and Countermeasures,https://doi.org/10.1145/3711896.3736561,,https://openalex.org/W4412877234,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,26,A Survey of AI Agent Protocols,https://doi.org/10.48550/arXiv.2504.16736,2504.16736,https://arxiv.org/abs/2504.16736v3,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,27,A Comprehensive Survey of AI Agent Frameworks and Their Applications in Financial Services,https://doi.org/10.2139/ssrn.5252182,,https://openalex.org/W4410356401,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,28,"The Landscape of Emerging AI Agent Architectures for Reasoning, Planning, and Tool Calling: A Survey",https://doi.org/10.48550/arXiv.2404.11584,2404.11584,https://arxiv.org/abs/2404.11584v1,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,29,"Personal LLM Agents: Insights and Survey about the Capability, Efficiency and Security",https://doi.org/10.48550/arXiv.2401.05459,2401.05459,https://arxiv.org/abs/2401.05459v2,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,30,AgentOps: Enabling Observability of LLM Agents,https://doi.org/10.48550/arXiv.2411.05285,2411.05285,https://arxiv.org/abs/2411.05285v2,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,31,Agent Design Pattern Catalogue: A Collection of Architectural Patterns for Foundation Model based Agents,https://doi.org/10.1016/j.jss.2024.112278,2405.10467,https://arxiv.org/abs/2405.10467v4,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,32,A survey on large language model based autonomous agents,https://doi.org/10.1007/s11704-024-40231-1,2308.11432,https://openalex.org/W4393065402,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,33,"A survey on LLM-based multi-agent systems: workflow, infrastructure, and challenges",https://doi.org/10.1007/s44336-024-00009-2,,https://openalex.org/W4403203873,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv
secondary_chasing_34,2026-08-28,SECONDARY_CITATION_INPUT,34,The Rise and Potential of Large Language Model Based Agents: A Survey,https://doi.org/10.48550/arXiv.2309.07864,2309.07864,https://arxiv.org/abs/2309.07864v3,data/search_results/agentware_boundary_secondary_snowball_round1_20260828/snowball_input_papers.csv

